Leveraging Time Distortion for seamless Navigation into Data Space-Time Continuum

Intelligent software systems continuously analyze their surrounding environment and accordingly adapt their internal state. Depending on the criticality index of the situation, the system should dynamically focus or widen its analysis and reasoning scope. A naive -why have less when you can have more- approach would consist in systematically sampling the context at a very high rate and triggering the reasoning process regularly. This reasoning process would then need to mine a huge amount of data, extract a relevant view, and finally analyze this adequate view. This overall process would require some heavy resources and/or be time-consuming, conflicting with the (near) real-time response time requirements of intelligent systems. We claim that a continuous and more flexible navigation into context models, in space and in time, can significantly improve reasoning processes. This paper thus introduces a novel modeling approach together with a navigation concept, which consider time and locality as first-class properties crosscutting any model element, and enable the seamless navigation of models in this space-time continuum. In particular, we leverage a time-relative navigation (inspired by the space-time and distortion theory [7]) able to efficiently empower continuous reasoning processes. We integrate our approach into an open-source modeling framework and evaluate it on a smart grid reasoning engine for electric load prediction. We demonstrate that reasoners leveraging this distorted space-time continuum outperform the full sampling approach, and is compatible with most of (near) real-time requirements.

==> figures/flot/flotjs/excanvas.min.js <==
if(!document.createElement("canvas").getContext){(function(){var ab=Math;var n=ab.round;var l=ab.sin;var A=ab.cos;var H=ab.abs;var N=ab.sqrt;var d=10;var f=d/2;var z=+navigator.userAgent.match(/MSIE ([\d.]+)?/)[1];function y(){return this.context_||(this.context_=new D(this))}var t=Array.prototype.slice;function g(j,m,p){var i=t.call(arguments,2);return function(){return j.apply(m,i.concat(t.call(arguments)))}}function af(i){return String(i).replace(/&/g,"&amp;").replace(/"/g,"&quot;")}function Y(m,j,i){if(!m.namespaces[j]){m.namespaces.add(j,i,"#default#VML")}}function R(j){Y(j,"g_vml_","urn:schemas-microsoft-com:vml");Y(j,"g_o_","urn:schemas-microsoft-com:office:office");if(!j.styleSheets.ex_canvas_){var i=j.createStyleSheet();i.owningElement.id="ex_canvas_";i.cssText="canvas{display:inline-block;overflow:hidden;text-align:left;width:300px;height:150px}"}}R(document);var e={init:function(i){var j=i||document;j.createElement("canvas");j.attachEvent("onreadystatechange",g(this.init_,this,j))},init_:function(p){var m=p.getElementsByTagName("canvas");for(var j=0;j<m.length;j++){this.initElement(m[j])}},initElement:function(j){if(!j.getContext){j.getContext=y;R(j.ownerDocument);j.innerHTML="";j.attachEvent("onpropertychange",x);j.attachEvent("onresize",W);var i=j.attributes;if(i.width&&i.width.specified){j.style.width=i.width.nodeValue+"px"}else{j.width=j.clientWidth}if(i.height&&i.height.specified){j.style.height=i.height.nodeValue+"px"}else{j.height=j.clientHeight}}return j}};function x(j){var i=j.srcElement;switch(j.propertyName){case"width":i.getContext().clearRect();i.style.width=i.attributes.width.nodeValue+"px";i.firstChild.style.width=i.clientWidth+"px";break;case"height":i.getContext().clearRect();i.style.height=i.attributes.height.nodeValue+"px";i.firstChild.style.height=i.clientHeight+"px";break}}function W(j){var i=j.srcElement;if(i.firstChild){i.firstChild.style.width=i.clientWidth+"px";i.firstChild.style.height=i.clientHeight+"px"}}e.init();var k=[];for(var ae=0;ae<16;ae++){for(var ad=0;ad<16;ad++){k[ae*16+ad]=ae.toString(16)+ad.toString(16)}}function B(){return[[1,0,0],[0,1,0],[0,0,1]]}function J(p,m){var j=B();for(var i=0;i<3;i++){for(var ah=0;ah<3;ah++){var Z=0;for(var ag=0;ag<3;ag++){Z+=p[i][ag]*m[ag][ah]}j[i][ah]=Z}}return j}function v(j,i){i.fillStyle=j.fillStyle;i.lineCap=j.lineCap;i.lineJoin=j.lineJoin;i.lineWidth=j.lineWidth;i.miterLimit=j.miterLimit;i.shadowBlur=j.shadowBlur;i.shadowColor=j.shadowColor;i.shadowOffsetX=j.shadowOffsetX;i.shadowOffsetY=j.shadowOffsetY;i.strokeStyle=j.strokeStyle;i.globalAlpha=j.globalAlpha;i.font=j.font;i.textAlign=j.textAlign;i.textBaseline=j.textBaseline;i.arcScaleX_=j.arcScaleX_;i.arcScaleY_=j.arcScaleY_;i.lineScale_=j.lineScale_}var b={aliceblue:"#F0F8FF",antiquewhite:"#FAEBD7",aquamarine:"#7FFFD4",azure:"#F0FFFF",beige:"#F5F5DC",bisque:"#FFE4C4",black:"#000000",blanchedalmond:"#FFEBCD",blueviolet:"#8A2BE2",brown:"#A52A2A",burlywood:"#DEB887",cadetblue:"#5F9EA0",chartreuse:"#7FFF00",chocolate:"#D2691E",coral:"#FF7F50",cornflowerblue:"#6495ED",cornsilk:"#FFF8DC",crimson:"#DC143C",cyan:"#00FFFF",darkblue:"#00008B",darkcyan:"#008B8B",darkgoldenrod:"#B8860B",darkgray:"#A9A9A9",darkgreen:"#006400",darkgrey:"#A9A9A9",darkkhaki:"#BDB76B",darkmagenta:"#8B008B",darkolivegreen:"#556B2F",darkorange:"#FF8C00",darkorchid:"#9932CC",darkred:"#8B0000",darksalmon:"#E9967A",darkseagreen:"#8FBC8F",darkslateblue:"#483D8B",darkslategray:"#2F4F4F",darkslategrey:"#2F4F4F",darkturquoise:"#00CED1",darkviolet:"#9400D3",deeppink:"#FF1493",deepskyblue:"#00BFFF",dimgray:"#696969",dimgrey:"#696969",dodgerblue:"#1E90FF",firebrick:"#B22222",floralwhite:"#FFFAF0",forestgreen:"#228B22",gainsboro:"#DCDCDC",ghostwhite:"#F8F8FF",gold:"#FFD700",goldenrod:"#DAA520",grey:"#808080",greenyellow:"#ADFF2F",honeydew:"#F0FFF0",hotpink:"#FF69B4",indianred:"#CD5C5C",indigo:"#4B0082",ivory:"#FFFFF0",khaki:"#F0E68C",lavender:"#E6E6FA",lavenderblush:"#FFF0F5",lawngreen:"#7CFC00",lemonchiffon:"#FFFACD",lightblue:"#ADD8E6",lightcoral:"#F08080",lightcyan:"#E0FFFF",lightgoldenrodyellow:"#FAFAD2",lightgreen:"#90EE90",lightgrey:"#D3D3D3",lightpink:"#FFB6C1",lightsalmon:"#FFA07A",lightseagreen:"#20B2AA",lightskyblue:"#87CEFA",lightslategray:"#778899",lightslategrey:"#778899",lightsteelblue:"#B0C4DE",lightyellow:"#FFFFE0",limegreen:"#32CD32",linen:"#FAF0E6",magenta:"#FF00FF",mediumaquamarine:"#66CDAA",mediumblue:"#0000CD",mediumorchid:"#BA55D3",mediumpurple:"#9370DB",mediumseagreen:"#3CB371",mediumslateblue:"#7B68EE",mediumspringgreen:"#00FA9A",mediumturquoise:"#48D1CC",mediumvioletred:"#C71585",midnightblue:"#191970",mintcream:"#F5FFFA",mistyrose:"#FFE4E1",moccasin:"#FFE4B5",navajowhite:"#FFDEAD",oldlace:"#FDF5E6",olivedrab:"#6B8E23",orange:"#FFA500",orangered:"#FF4500",orchid:"#DA70D6",palegoldenrod:"#EEE8AA",palegreen:"#98FB98",paleturquoise:"#AFEEEE",palevioletred:"#DB7093",papayawhip:"#FFEFD5",peachpuff:"#FFDAB9",peru:"#CD853F",pink:"#FFC0CB",plum:"#DDA0DD",powderblue:"#B0E0E6",rosybrown:"#BC8F8F",royalblue:"#4169E1",saddlebrown:"#8B4513",salmon:"#FA8072",sandybrown:"#F4A460",seagreen:"#2E8B57",seashell:"#FFF5EE",sienna:"#A0522D",skyblue:"#87CEEB",slateblue:"#6A5ACD",slategray:"#708090",slategrey:"#708090",snow:"#FFFAFA",springgreen:"#00FF7F",steelblue:"#4682B4",tan:"#D2B48C",thistle:"#D8BFD8",tomato:"#FF6347",turquoise:"#40E0D0",violet:"#EE82EE",wheat:"#F5DEB3",whitesmoke:"#F5F5F5",yellowgreen:"#9ACD32"};function M(j){var p=j.indexOf("(",3);var i=j.indexOf(")",p+1);var m=j.substring(p+1,i).split(",");if(m.length!=4||j.charAt(3)!="a"){m[3]=1}return m}function c(i){return parseFloat(i)/100}function r(j,m,i){return Math.min(i,Math.max(m,j))}function I(ag){var i,ai,aj,ah,ak,Z;ah=parseFloat(ag[0])/360%360;if(ah<0){ah++}ak=r(c(ag[1]),0,1);Z=r(c(ag[2]),0,1);if(ak==0){i=ai=aj=Z}else{var j=Z<0.5?Z*(1+ak):Z+ak-Z*ak;var m=2*Z-j;i=a(m,j,ah+1/3);ai=a(m,j,ah);aj=a(m,j,ah-1/3)}return"#"+k[Math.floor(i*255)]+k[Math.floor(ai*255)]+k[Math.floor(aj*255)]}function a(j,i,m){if(m<0){m++}if(m>1){m--}if(6*m<1){return j+(i-j)*6*m}else{if(2*m<1){return i}else{if(3*m<2){return j+(i-j)*(2/3-m)*6}else{return j}}}}var C={};function F(j){if(j in C){return C[j]}var ag,Z=1;j=String(j);if(j.charAt(0)=="#"){ag=j}else{if(/^rgb/.test(j)){var p=M(j);var ag="#",ah;for(var m=0;m<3;m++){if(p[m].indexOf("%")!=-1){ah=Math.floor(c(p[m])*255)}else{ah=+p[m]}ag+=k[r(ah,0,255)]}Z=+p[3]}else{if(/^hsl/.test(j)){var p=M(j);ag=I(p);Z=p[3]}else{ag=b[j]||j}}}return C[j]={color:ag,alpha:Z}}var o={style:"normal",variant:"normal",weight:"normal",size:10,family:"sans-serif"};var L={};function E(i){if(L[i]){return L[i]}var p=document.createElement("div");var m=p.style;try{m.font=i}catch(j){}return L[i]={style:m.fontStyle||o.style,variant:m.fontVariant||o.variant,weight:m.fontWeight||o.weight,size:m.fontSize||o.size,family:m.fontFamily||o.family}}function u(m,j){var i={};for(var ah in m){i[ah]=m[ah]}var ag=parseFloat(j.currentStyle.fontSize),Z=parseFloat(m.size);if(typeof m.size=="number"){i.size=m.size}else{if(m.size.indexOf("px")!=-1){i.size=Z}else{if(m.size.indexOf("em")!=-1){i.size=ag*Z}else{if(m.size.indexOf("%")!=-1){i.size=(ag/100)*Z}else{if(m.size.indexOf("pt")!=-1){i.size=Z/0.75}else{i.size=ag}}}}}i.size*=0.981;return i}function ac(i){return i.style+" "+i.variant+" "+i.weight+" "+i.size+"px "+i.family}var s={butt:"flat",round:"round"};function S(i){return s[i]||"square"}function D(i){this.m_=B();this.mStack_=[];this.aStack_=[];this.currentPath_=[];this.strokeStyle="#000";this.fillStyle="#000";this.lineWidth=1;this.lineJoin="miter";this.lineCap="butt";this.miterLimit=d*1;this.globalAlpha=1;this.font="10px sans-serif";this.textAlign="left";this.textBaseline="alphabetic";this.canvas=i;var m="width:"+i.clientWidth+"px;height:"+i.clientHeight+"px;overflow:hidden;position:absolute";var j=i.ownerDocument.createElement("div");j.style.cssText=m;i.appendChild(j);var p=j.cloneNode(false);p.style.backgroundColor="red";p.style.filter="alpha(opacity=0)";i.appendChild(p);this.element_=j;this.arcScaleX_=1;this.arcScaleY_=1;this.lineScale_=1}var q=D.prototype;q.clearRect=function(){if(this.textMeasureEl_){this.textMeasureEl_.removeNode(true);this.textMeasureEl_=null}this.element_.innerHTML=""};q.beginPath=function(){this.currentPath_=[]};q.moveTo=function(j,i){var m=V(this,j,i);this.currentPath_.push({type:"moveTo",x:m.x,y:m.y});this.currentX_=m.x;this.currentY_=m.y};q.lineTo=function(j,i){var m=V(this,j,i);this.currentPath_.push({type:"lineTo",x:m.x,y:m.y});this.currentX_=m.x;this.currentY_=m.y};q.bezierCurveTo=function(m,j,ak,aj,ai,ag){var i=V(this,ai,ag);var ah=V(this,m,j);var Z=V(this,ak,aj);K(this,ah,Z,i)};function K(i,Z,m,j){i.currentPath_.push({type:"bezierCurveTo",cp1x:Z.x,cp1y:Z.y,cp2x:m.x,cp2y:m.y,x:j.x,y:j.y});i.currentX_=j.x;i.currentY_=j.y}q.quadraticCurveTo=function(ai,m,j,i){var ah=V(this,ai,m);var ag=V(this,j,i);var aj={x:this.currentX_+2/3*(ah.x-this.currentX_),y:this.currentY_+2/3*(ah.y-this.currentY_)};var Z={x:aj.x+(ag.x-this.currentX_)/3,y:aj.y+(ag.y-this.currentY_)/3};K(this,aj,Z,ag)};q.arc=function(al,aj,ak,ag,j,m){ak*=d;var ap=m?"at":"wa";var am=al+A(ag)*ak-f;var ao=aj+l(ag)*ak-f;var i=al+A(j)*ak-f;var an=aj+l(j)*ak-f;if(am==i&&!m){am+=0.125}var Z=V(this,al,aj);var ai=V(this,am,ao);var ah=V(this,i,an);this.currentPath_.push({type:ap,x:Z.x,y:Z.y,radius:ak,xStart:ai.x,yStart:ai.y,xEnd:ah.x,yEnd:ah.y})};q.rect=function(m,j,i,p){this.moveTo(m,j);this.lineTo(m+i,j);this.lineTo(m+i,j+p);this.lineTo(m,j+p);this.closePath()};q.strokeRect=function(m,j,i,p){var Z=this.currentPath_;this.beginPath();this.moveTo(m,j);this.lineTo(m+i,j);this.lineTo(m+i,j+p);this.lineTo(m,j+p);this.closePath();this.stroke();this.currentPath_=Z};q.fillRect=function(m,j,i,p){var Z=this.currentPath_;this.beginPath();this.moveTo(m,j);this.lineTo(m+i,j);this.lineTo(m+i,j+p);this.lineTo(m,j+p);this.closePath();this.fill();this.currentPath_=Z};q.createLinearGradient=function(j,p,i,m){var Z=new U("gradient");Z.x0_=j;Z.y0_=p;Z.x1_=i;Z.y1_=m;return Z};q.createRadialGradient=function(p,ag,m,j,Z,i){var ah=new U("gradientradial");ah.x0_=p;ah.y0_=ag;ah.r0_=m;ah.x1_=j;ah.y1_=Z;ah.r1_=i;return ah};q.drawImage=function(aq,m){var aj,ah,al,ay,ao,am,at,aA;var ak=aq.runtimeStyle.width;var ap=aq.runtimeStyle.height;aq.runtimeStyle.width="auto";aq.runtimeStyle.height="auto";var ai=aq.width;var aw=aq.height;aq.runtimeStyle.width=ak;aq.runtimeStyle.height=ap;if(arguments.length==3){aj=arguments[1];ah=arguments[2];ao=am=0;at=al=ai;aA=ay=aw}else{if(arguments.length==5){aj=arguments[1];ah=arguments[2];al=arguments[3];ay=arguments[4];ao=am=0;at=ai;aA=aw}else{if(arguments.length==9){ao=arguments[1];am=arguments[2];at=arguments[3];aA=arguments[4];aj=arguments[5];ah=arguments[6];al=arguments[7];ay=arguments[8]}else{throw Error("Invalid number of arguments")}}}var az=V(this,aj,ah);var p=at/2;var j=aA/2;var ax=[];var i=10;var ag=10;ax.push(" <g_vml_:group",' coordsize="',d*i,",",d*ag,'"',' coordorigin="0,0"',' style="width:',i,"px;height:",ag,"px;position:absolute;");if(this.m_[0][0]!=1||this.m_[0][1]||this.m_[1][1]!=1||this.m_[1][0]){var Z=[];Z.push("M11=",this.m_[0][0],",","M12=",this.m_[1][0],",","M21=",this.m_[0][1],",","M22=",this.m_[1][1],",","Dx=",n(az.x/d),",","Dy=",n(az.y/d),"");var av=az;var au=V(this,aj+al,ah);var ar=V(this,aj,ah+ay);var an=V(this,aj+al,ah+ay);av.x=ab.max(av.x,au.x,ar.x,an.x);av.y=ab.max(av.y,au.y,ar.y,an.y);ax.push("padding:0 ",n(av.x/d),"px ",n(av.y/d),"px 0;filter:progid:DXImageTransform.Microsoft.Matrix(",Z.join(""),", sizingmethod='clip');")}else{ax.push("top:",n(az.y/d),"px;left:",n(az.x/d),"px;")}ax.push(' ">','<g_vml_:image src="',aq.src,'"',' style="width:',d*al,"px;"," height:",d*ay,'px"',' cropleft="',ao/ai,'"',' croptop="',am/aw,'"',' cropright="',(ai-ao-at)/ai,'"',' cropbottom="',(aw-am-aA)/aw,'"'," />","</g_vml_:group>");this.element_.insertAdjacentHTML("BeforeEnd",ax.join(""))};q.stroke=function(ao){var Z=10;var ap=10;var ag=5000;var ai={x:null,y:null};var an={x:null,y:null};for(var aj=0;aj<this.currentPath_.length;aj+=ag){var am=[];var ah=false;am.push("<g_vml_:shape",' filled="',!!ao,'"',' style="position:absolute;width:',Z,"px;height:",ap,'px;"',' coordorigin="0,0"',' coordsize="',d*Z,",",d*ap,'"',' stroked="',!ao,'"',' path="');var aq=false;for(var ak=aj;ak<Math.min(aj+ag,this.currentPath_.length);ak++){if(ak%ag==0&&ak>0){am.push(" m ",n(this.currentPath_[ak-1].x),",",n(this.currentPath_[ak-1].y))}var m=this.currentPath_[ak];var al;switch(m.type){case"moveTo":al=m;am.push(" m ",n(m.x),",",n(m.y));break;case"lineTo":am.push(" l ",n(m.x),",",n(m.y));break;case"close":am.push(" x ");m=null;break;case"bezierCurveTo":am.push(" c ",n(m.cp1x),",",n(m.cp1y),",",n(m.cp2x),",",n(m.cp2y),",",n(m.x),",",n(m.y));break;case"at":case"wa":am.push(" ",m.type," ",n(m.x-this.arcScaleX_*m.radius),",",n(m.y-this.arcScaleY_*m.radius)," ",n(m.x+this.arcScaleX_*m.radius),",",n(m.y+this.arcScaleY_*m.radius)," ",n(m.xStart),",",n(m.yStart)," ",n(m.xEnd),",",n(m.yEnd));break}if(m){if(ai.x==null||m.x<ai.x){ai.x=m.x}if(an.x==null||m.x>an.x){an.x=m.x}if(ai.y==null||m.y<ai.y){ai.y=m.y}if(an.y==null||m.y>an.y){an.y=m.y}}}am.push(' ">');if(!ao){w(this,am)}else{G(this,am,ai,an)}am.push("</g_vml_:shape>");this.element_.insertAdjacentHTML("beforeEnd",am.join(""))}};function w(m,ag){var j=F(m.strokeStyle);var p=j.color;var Z=j.alpha*m.globalAlpha;var i=m.lineScale_*m.lineWidth;if(i<1){Z*=i}ag.push("<g_vml_:stroke",' opacity="',Z,'"',' joinstyle="',m.lineJoin,'"',' miterlimit="',m.miterLimit,'"',' endcap="',S(m.lineCap),'"',' weight="',i,'px"',' color="',p,'" />')}function G(aq,ai,aK,ar){var aj=aq.fillStyle;var aB=aq.arcScaleX_;var aA=aq.arcScaleY_;var j=ar.x-aK.x;var p=ar.y-aK.y;if(aj instanceof U){var an=0;var aF={x:0,y:0};var ax=0;var am=1;if(aj.type_=="gradient"){var al=aj.x0_/aB;var m=aj.y0_/aA;var ak=aj.x1_/aB;var aM=aj.y1_/aA;var aJ=V(aq,al,m);var aI=V(aq,ak,aM);var ag=aI.x-aJ.x;var Z=aI.y-aJ.y;an=Math.atan2(ag,Z)*180/Math.PI;if(an<0){an+=360}if(an<0.000001){an=0}}else{var aJ=V(aq,aj.x0_,aj.y0_);aF={x:(aJ.x-aK.x)/j,y:(aJ.y-aK.y)/p};j/=aB*d;p/=aA*d;var aD=ab.max(j,p);ax=2*aj.r0_/aD;am=2*aj.r1_/aD-ax}var av=aj.colors_;av.sort(function(aN,i){return aN.offset-i.offset});var ap=av.length;var au=av[0].color;var at=av[ap-1].color;var az=av[0].alpha*aq.globalAlpha;var ay=av[ap-1].alpha*aq.globalAlpha;var aE=[];for(var aH=0;aH<ap;aH++){var ao=av[aH];aE.push(ao.offset*am+ax+" "+ao.color)}ai.push('<g_vml_:fill type="',aj.type_,'"',' method="none" focus="100%"',' color="',au,'"',' color2="',at,'"',' colors="',aE.join(","),'"',' opacity="',ay,'"',' g_o_:opacity2="',az,'"',' angle="',an,'"',' focusposition="',aF.x,",",aF.y,'" />')}else{if(aj instanceof T){if(j&&p){var ah=-aK.x;var aC=-aK.y;ai.push("<g_vml_:fill",' position="',ah/j*aB*aB,",",aC/p*aA*aA,'"',' type="tile"',' src="',aj.src_,'" />')}}else{var aL=F(aq.fillStyle);var aw=aL.color;var aG=aL.alpha*aq.globalAlpha;ai.push('<g_vml_:fill color="',aw,'" opacity="',aG,'" />')}}}q.fill=function(){this.stroke(true)};q.closePath=function(){this.currentPath_.push({type:"close"})};function V(j,Z,p){var i=j.m_;return{x:d*(Z*i[0][0]+p*i[1][0]+i[2][0])-f,y:d*(Z*i[0][1]+p*i[1][1]+i[2][1])-f}}q.save=function(){var i={};v(this,i);this.aStack_.push(i);this.mStack_.push(this.m_);this.m_=J(B(),this.m_)};q.restore=function(){if(this.aStack_.length){v(this.aStack_.pop(),this);this.m_=this.mStack_.pop()}};function h(i){return isFinite(i[0][0])&&isFinite(i[0][1])&&isFinite(i[1][0])&&isFinite(i[1][1])&&isFinite(i[2][0])&&isFinite(i[2][1])}function aa(j,i,p){if(!h(i)){return}j.m_=i;if(p){var Z=i[0][0]*i[1][1]-i[0][1]*i[1][0];j.lineScale_=N(H(Z))}}q.translate=function(m,j){var i=[[1,0,0],[0,1,0],[m,j,1]];aa(this,J(i,this.m_),false)};q.rotate=function(j){var p=A(j);var m=l(j);var i=[[p,m,0],[-m,p,0],[0,0,1]];aa(this,J(i,this.m_),false)};q.scale=function(m,j){this.arcScaleX_*=m;this.arcScaleY_*=j;var i=[[m,0,0],[0,j,0],[0,0,1]];aa(this,J(i,this.m_),true)};q.transform=function(Z,p,ah,ag,j,i){var m=[[Z,p,0],[ah,ag,0],[j,i,1]];aa(this,J(m,this.m_),true)};q.setTransform=function(ag,Z,ai,ah,p,j){var i=[[ag,Z,0],[ai,ah,0],[p,j,1]];aa(this,i,true)};q.drawText_=function(am,ak,aj,ap,ai){var ao=this.m_,at=1000,j=0,ar=at,ah={x:0,y:0},ag=[];var i=u(E(this.font),this.element_);var p=ac(i);var au=this.element_.currentStyle;var Z=this.textAlign.toLowerCase();switch(Z){case"left":case"center":case"right":break;case"end":Z=au.direction=="ltr"?"right":"left";break;case"start":Z=au.direction=="rtl"?"right":"left";break;default:Z="left"}switch(this.textBaseline){case"hanging":case"top":ah.y=i.size/1.75;break;case"middle":break;default:case null:case"alphabetic":case"ideographic":case"bottom":ah.y=-i.size/2.25;break}switch(Z){case"right":j=at;ar=0.05;break;case"center":j=ar=at/2;break}var aq=V(this,ak+ah.x,aj+ah.y);ag.push('<g_vml_:line from="',-j,' 0" to="',ar,' 0.05" ',' coordsize="100 100" coordorigin="0 0"',' filled="',!ai,'" stroked="',!!ai,'" style="position:absolute;width:1px;height:1px;">');if(ai){w(this,ag)}else{G(this,ag,{x:-j,y:0},{x:ar,y:i.size})}var an=ao[0][0].toFixed(3)+","+ao[1][0].toFixed(3)+","+ao[0][1].toFixed(3)+","+ao[1][1].toFixed(3)+",0,0";var al=n(aq.x/d)+","+n(aq.y/d);ag.push('<g_vml_:skew on="t" matrix="',an,'" ',' offset="',al,'" origin="',j,' 0" />','<g_vml_:path textpathok="true" />','<g_vml_:textpath on="true" string="',af(am),'" style="v-text-align:',Z,";font:",af(p),'" /></g_vml_:line>');this.element_.insertAdjacentHTML("beforeEnd",ag.join(""))};q.fillText=function(m,i,p,j){this.drawText_(m,i,p,j,false)};q.strokeText=function(m,i,p,j){this.drawText_(m,i,p,j,true)};q.measureText=function(m){if(!this.textMeasureEl_){var i='<span style="position:absolute;top:-20000px;left:0;padding:0;margin:0;border:none;white-space:pre;"></span>';this.element_.insertAdjacentHTML("beforeEnd",i);this.textMeasureEl_=this.element_.lastChild}var j=this.element_.ownerDocument;this.textMeasureEl_.innerHTML="";this.textMeasureEl_.style.font=this.font;this.textMeasureEl_.appendChild(j.createTextNode(m));return{width:this.textMeasureEl_.offsetWidth}};q.clip=function(){};q.arcTo=function(){};q.createPattern=function(j,i){return new T(j,i)};function U(i){this.type_=i;this.x0_=0;this.y0_=0;this.r0_=0;this.x1_=0;this.y1_=0;this.r1_=0;this.colors_=[]}U.prototype.addColorStop=function(j,i){i=F(i);this.colors_.push({offset:j,color:i.color,alpha:i.alpha})};function T(j,i){Q(j);switch(i){case"repeat":case null:case"":this.repetition_="repeat";break;case"repeat-x":case"repeat-y":case"no-repeat":this.repetition_=i;break;default:O("SYNTAX_ERR")}this.src_=j.src;this.width_=j.width;this.height_=j.height}function O(i){throw new P(i)}function Q(i){if(!i||i.nodeType!=1||i.tagName!="IMG"){O("TYPE_MISMATCH_ERR")}if(i.readyState!="complete"){O("INVALID_STATE_ERR")}}function P(i){this.code=this[i];this.message=i+": DOM Exception "+this.code}var X=P.prototype=new Error;X.INDEX_SIZE_ERR=1;X.DOMSTRING_SIZE_ERR=2;X.HIERARCHY_REQUEST_ERR=3;X.WRONG_DOCUMENT_ERR=4;X.INVALID_CHARACTER_ERR=5;X.NO_DATA_ALLOWED_ERR=6;X.NO_MODIFICATION_ALLOWED_ERR=7;X.NOT_FOUND_ERR=8;X.NOT_SUPPORTED_ERR=9;X.INUSE_ATTRIBUTE_ERR=10;X.INVALID_STATE_ERR=11;X.SYNTAX_ERR=12;X.INVALID_MODIFICATION_ERR=13;X.NAMESPACE_ERR=14;X.INVALID_ACCESS_ERR=15;X.VALIDATION_ERR=16;X.TYPE_MISMATCH_ERR=17;G_vmlCanvasManager=e;CanvasRenderingContext2D=D;CanvasGradient=U;CanvasPattern=T;DOMException=P})()};

==> figures/flot/flotjs/jquery.colorhelpers.min.js <==
/* Plugin for jQuery for working with colors.
 * 
 * Version 1.1.
 * 
 * Inspiration from jQuery color animation plugin by John Resig.
 *
 * Released under the MIT license by Ole Laursen, October 2009.
 *
 * Examples:
 *
 *   $.color.parse("#fff").scale('rgb', 0.25).add('a', -0.5).toString()
 *   var c = $.color.extract($("#mydiv"), 'background-color');
 *   console.log(c.r, c.g, c.b, c.a);
 *   $.color.make(100, 50, 25, 0.4).toString() // returns "rgba(100,50,25,0.4)"
 *
 * Note that .scale() and .add() return the same modified object
 * instead of making a new one.
 *
 * V. 1.1: Fix error handling so e.g. parsing an empty string does
 * produce a color rather than just crashing.
 */(function(e){e.color={},e.color.make=function(t,n,r,i){var s={};return s.r=t||0,s.g=n||0,s.b=r||0,s.a=i!=null?i:1,s.add=function(e,t){for(var n=0;n<e.length;++n)s[e.charAt(n)]+=t;return s.normalize()},s.scale=function(e,t){for(var n=0;n<e.length;++n)s[e.charAt(n)]*=t;return s.normalize()},s.toString=function(){return s.a>=1?"rgb("+[s.r,s.g,s.b].join(",")+")":"rgba("+[s.r,s.g,s.b,s.a].join(",")+")"},s.normalize=function(){function e(e,t,n){return t<e?e:t>n?n:t}return s.r=e(0,parseInt(s.r),255),s.g=e(0,parseInt(s.g),255),s.b=e(0,parseInt(s.b),255),s.a=e(0,s.a,1),s},s.clone=function(){return e.color.make(s.r,s.b,s.g,s.a)},s.normalize()},e.color.extract=function(t,n){var r;do{r=t.css(n).toLowerCase();if(r!=""&&r!="transparent")break;t=t.parent()}while(!e.nodeName(t.get(0),"body"));return r=="rgba(0, 0, 0, 0)"&&(r="transparent"),e.color.parse(r)},e.color.parse=function(n){var r,i=e.color.make;if(r=/rgb\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*\)/.exec(n))return i(parseInt(r[1],10),parseInt(r[2],10),parseInt(r[3],10));if(r=/rgba\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]+(?:\.[0-9]+)?)\s*\)/.exec(n))return i(parseInt(r[1],10),parseInt(r[2],10),parseInt(r[3],10),parseFloat(r[4]));if(r=/rgb\(\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*\)/.exec(n))return i(parseFloat(r[1])*2.55,parseFloat(r[2])*2.55,parseFloat(r[3])*2.55);if(r=/rgba\(\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\s*\)/.exec(n))return i(parseFloat(r[1])*2.55,parseFloat(r[2])*2.55,parseFloat(r[3])*2.55,parseFloat(r[4]));if(r=/#([a-fA-F0-9]{2})([a-fA-F0-9]{2})([a-fA-F0-9]{2})/.exec(n))return i(parseInt(r[1],16),parseInt(r[2],16),parseInt(r[3],16));if(r=/#([a-fA-F0-9])([a-fA-F0-9])([a-fA-F0-9])/.exec(n))return i(parseInt(r[1]+r[1],16),parseInt(r[2]+r[2],16),parseInt(r[3]+r[3],16));var s=e.trim(n).toLowerCase();return s=="transparent"?i(255,255,255,0):(r=t[s]||[0,0,0],i(r[0],r[1],r[2]))};var t={aqua:[0,255,255],azure:[240,255,255],beige:[245,245,220],black:[0,0,0],blue:[0,0,255],brown:[165,42,42],cyan:[0,255,255],darkblue:[0,0,139],darkcyan:[0,139,139],darkgrey:[169,169,169],darkgreen:[0,100,0],darkkhaki:[189,183,107],darkmagenta:[139,0,139],darkolivegreen:[85,107,47],darkorange:[255,140,0],darkorchid:[153,50,204],darkred:[139,0,0],darksalmon:[233,150,122],darkviolet:[148,0,211],fuchsia:[255,0,255],gold:[255,215,0],green:[0,128,0],indigo:[75,0,130],khaki:[240,230,140],lightblue:[173,216,230],lightcyan:[224,255,255],lightgreen:[144,238,144],lightgrey:[211,211,211],lightpink:[255,182,193],lightyellow:[255,255,224],lime:[0,255,0],magenta:[255,0,255],maroon:[128,0,0],navy:[0,0,128],olive:[128,128,0],orange:[255,165,0],pink:[255,192,203],purple:[128,0,128],violet:[128,0,128],red:[255,0,0],silver:[192,192,192],white:[255,255,255],yellow:[255,255,0]}})(jQuery);

==> figures/flot/flotjs/jquery.flot.canvas.min.js <==
/* Flot plugin for drawing all elements of a plot on the canvas.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

Flot normally produces certain elements, like axis labels and the legend, using
HTML elements. This permits greater interactivity and customization, and often
looks better, due to cross-browser canvas text inconsistencies and limitations.

It can also be desirable to render the plot entirely in canvas, particularly
if the goal is to save it as an image, or if Flot is being used in a context
where the HTML DOM does not exist, as is the case within Node.js. This plugin
switches out Flot's standard drawing operations for canvas-only replacements.

Currently the plugin supports only axis labels, but it will eventually allow
every element of the plot to be rendered directly to canvas.

The plugin supports these options:

{
    canvas: boolean
}

The "canvas" option controls whether full canvas drawing is enabled, making it
possible to toggle on and off. This is useful when a plot uses HTML text in the
browser, but needs to redraw with canvas text when exporting as an image.

*/(function(e){function o(t,o){var u=o.Canvas;n==null&&(r=u.prototype.getTextInfo,i=u.prototype.addText,n=u.prototype.render),u.prototype.render=function(){if(!t.getOptions().canvas)return n.call(this);var e=this.context,r=this._textCache;e.save(),e.textBaseline="middle";for(var i in r)if(s.call(r,i)){var o=r[i];for(var u in o)if(s.call(o,u)){var a=o[u],f=!0;for(var l in a)if(s.call(a,l)){var c=a[l],h=c.positions,p=c.lines;f&&(e.fillStyle=c.font.color,e.font=c.font.definition,f=!1);for(var d=0,v;v=h[d];d++)if(v.active)for(var m=0,g;g=v.lines[m];m++)e.fillText(p[m].text,g[0],g[1]);else h.splice(d--,1);h.length==0&&delete a[l]}}}e.restore()},u.prototype.getTextInfo=function(n,i,s,o,u){if(!t.getOptions().canvas)return r.call(this,n,i,s,o,u);var a,f,l,c;i=""+i,typeof s=="object"?a=s.style+" "+s.variant+" "+s.weight+" "+s.size+"px "+s.family:a=s,f=this._textCache[n],f==null&&(f=this._textCache[n]={}),l=f[a],l==null&&(l=f[a]={}),c=l[i];if(c==null){var h=this.context;if(typeof s!="object"){var p=e("<div>&nbsp;</div>").css("position","absolute").addClass(typeof s=="string"?s:null).appendTo(this.getTextLayer(n));s={lineHeight:p.height(),style:p.css("font-style"),variant:p.css("font-variant"),weight:p.css("font-weight"),family:p.css("font-family"),color:p.css("color")},s.size=p.css("line-height",1).height(),p.remove()}a=s.style+" "+s.variant+" "+s.weight+" "+s.size+"px "+s.family,c=l[i]={width:0,height:0,positions:[],lines:[],font:{definition:a,color:s.color}},h.save(),h.font=a;var d=(i+"").replace(/<br ?\/?>|\r\n|\r/g,"\n").split("\n");for(var v=0;v<d.length;++v){var m=d[v],g=h.measureText(m);c.width=Math.max(g.width,c.width),c.height+=s.lineHeight,c.lines.push({text:m,width:g.width,height:s.lineHeight})}h.restore()}return c},u.prototype.addText=function(e,n,r,s,o,u,a,f,l){if(!t.getOptions().canvas)return i.call(this,e,n,r,s,o,u,a,f,l);var c=this.getTextInfo(e,s,o,u,a),h=c.positions,p=c.lines;r+=c.height/p.length/2,l=="middle"?r=Math.round(r-c.height/2):l=="bottom"?r=Math.round(r-c.height):r=Math.round(r),!(window.opera&&window.opera.version().split(".")[0]<12)||(r-=2);for(var d=0,v;v=h[d];d++)if(v.x==n&&v.y==r){v.active=!0;return}v={active:!0,lines:[],x:n,y:r},h.push(v);for(var d=0,m;m=p[d];d++)f=="center"?v.lines.push([Math.round(n-m.width/2),r]):f=="right"?v.lines.push([Math.round(n-m.width),r]):v.lines.push([Math.round(n),r]),r+=m.height}}var t={canvas:!0},n,r,i,s=Object.prototype.hasOwnProperty;e.plot.plugins.push({init:o,options:t,name:"canvas",version:"1.0"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.categories.min.js <==
/* Flot plugin for plotting textual data or categories.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

Consider a dataset like [["February", 34], ["March", 20], ...]. This plugin
allows you to plot such a dataset directly.

To enable it, you must specify mode: "categories" on the axis with the textual
labels, e.g.

	$.plot("#placeholder", data, { xaxis: { mode: "categories" } });

By default, the labels are ordered as they are met in the data series. If you
need a different ordering, you can specify "categories" on the axis options
and list the categories there:

	xaxis: {
		mode: "categories",
		categories: ["February", "March", "April"]
	}

If you need to customize the distances between the categories, you can specify
"categories" as an object mapping labels to values

	xaxis: {
		mode: "categories",
		categories: { "February": 1, "March": 3, "April": 4 }
	}

If you don't specify all categories, the remaining categories will be numbered
from the max value plus 1 (with a spacing of 1 between each).

Internally, the plugin works by transforming the input data through an auto-
generated mapping where the first category becomes 0, the second 1, etc.
Hence, a point like ["February", 34] becomes [0, 34] internally in Flot (this
is visible in hover and click events that return numbers rather than the
category labels). The plugin also overrides the tick generator to spit out the
categories as ticks instead of the values.

If you need to map a value back to its label, the mapping is always accessible
as "categories" on the axis object, e.g. plot.getAxes().xaxis.categories.

*/(function(e){function n(e,t,n,r){var i=t.xaxis.options.mode=="categories",s=t.yaxis.options.mode=="categories";if(!i&&!s)return;var o=r.format;if(!o){var u=t;o=[],o.push({x:!0,number:!0,required:!0}),o.push({y:!0,number:!0,required:!0});if(u.bars.show||u.lines.show&&u.lines.fill){var a=!!(u.bars.show&&u.bars.zero||u.lines.show&&u.lines.zero);o.push({y:!0,number:!0,required:!1,defaultValue:0,autoscale:a}),u.bars.horizontal&&(delete o[o.length-1].y,o[o.length-1].x=!0)}r.format=o}for(var f=0;f<o.length;++f)o[f].x&&i&&(o[f].number=!1),o[f].y&&s&&(o[f].number=!1)}function r(e){var t=-1;for(var n in e)e[n]>t&&(t=e[n]);return t+1}function i(e){var t=[];for(var n in e.categories){var r=e.categories[n];r>=e.min&&r<=e.max&&t.push([r,n])}return t.sort(function(e,t){return e[0]-t[0]}),t}function s(t,n,r){if(t[n].options.mode!="categories")return;if(!t[n].categories){var s={},u=t[n].options.categories||{};if(e.isArray(u))for(var a=0;a<u.length;++a)s[u[a]]=a;else for(var f in u)s[f]=u[f];t[n].categories=s}t[n].options.ticks||(t[n].options.ticks=i),o(r,n,t[n].categories)}function o(e,t,n){var i=e.points,s=e.pointsize,o=e.format,u=t.charAt(0),a=r(n);for(var f=0;f<i.length;f+=s){if(i[f]==null)continue;for(var l=0;l<s;++l){var c=i[f+l];if(c==null||!o[l][u])continue;c in n||(n[c]=a,++a),i[f+l]=n[c]}}}function u(e,t,n){s(t,"xaxis",n),s(t,"yaxis",n)}function a(e){e.hooks.processRawData.push(n),e.hooks.processDatapoints.push(u)}var t={xaxis:{categories:null},yaxis:{categories:null}};e.plot.plugins.push({init:a,options:t,name:"categories",version:"1.0"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.crosshair.min.js <==
/* Flot plugin for showing crosshairs when the mouse hovers over the plot.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The plugin supports these options:

	crosshair: {
		mode: null or "x" or "y" or "xy"
		color: color
		lineWidth: number
	}

Set the mode to one of "x", "y" or "xy". The "x" mode enables a vertical
crosshair that lets you trace the values on the x axis, "y" enables a
horizontal crosshair and "xy" enables them both. "color" is the color of the
crosshair (default is "rgba(170, 0, 0, 0.80)"), "lineWidth" is the width of
the drawn lines (default is 1).

The plugin also adds four public methods:

  - setCrosshair( pos )

    Set the position of the crosshair. Note that this is cleared if the user
    moves the mouse. "pos" is in coordinates of the plot and should be on the
    form { x: xpos, y: ypos } (you can use x2/x3/... if you're using multiple
    axes), which is coincidentally the same format as what you get from a
    "plothover" event. If "pos" is null, the crosshair is cleared.

  - clearCrosshair()

    Clear the crosshair.

  - lockCrosshair(pos)

    Cause the crosshair to lock to the current location, no longer updating if
    the user moves the mouse. Optionally supply a position (passed on to
    setCrosshair()) to move it to.

    Example usage:

	var myFlot = $.plot( $("#graph"), ..., { crosshair: { mode: "x" } } };
	$("#graph").bind( "plothover", function ( evt, position, item ) {
		if ( item ) {
			// Lock the crosshair to the data point being hovered
			myFlot.lockCrosshair({
				x: item.datapoint[ 0 ],
				y: item.datapoint[ 1 ]
			});
		} else {
			// Return normal crosshair operation
			myFlot.unlockCrosshair();
		}
	});

  - unlockCrosshair()

    Free the crosshair to move again after locking it.
*/(function(e){function n(e){function n(n){if(t.locked)return;t.x!=-1&&(t.x=-1,e.triggerRedrawOverlay())}function r(n){if(t.locked)return;if(e.getSelection&&e.getSelection()){t.x=-1;return}var r=e.offset();t.x=Math.max(0,Math.min(n.pageX-r.left,e.width())),t.y=Math.max(0,Math.min(n.pageY-r.top,e.height())),e.triggerRedrawOverlay()}var t={x:-1,y:-1,locked:!1};e.setCrosshair=function(r){if(!r)t.x=-1;else{var i=e.p2c(r);t.x=Math.max(0,Math.min(i.left,e.width())),t.y=Math.max(0,Math.min(i.top,e.height()))}e.triggerRedrawOverlay()},e.clearCrosshair=e.setCrosshair,e.lockCrosshair=function(r){r&&e.setCrosshair(r),t.locked=!0},e.unlockCrosshair=function(){t.locked=!1},e.hooks.bindEvents.push(function(e,t){if(!e.getOptions().crosshair.mode)return;t.mouseout(n),t.mousemove(r)}),e.hooks.drawOverlay.push(function(e,n){var r=e.getOptions().crosshair;if(!r.mode)return;var i=e.getPlotOffset();n.save(),n.translate(i.left,i.top);if(t.x!=-1){var s=e.getOptions().crosshair.lineWidth%2===0?0:.5;n.strokeStyle=r.color,n.lineWidth=r.lineWidth,n.lineJoin="round",n.beginPath();if(r.mode.indexOf("x")!=-1){var o=Math.round(t.x)+s;n.moveTo(o,0),n.lineTo(o,e.height())}if(r.mode.indexOf("y")!=-1){var u=Math.round(t.y)+s;n.moveTo(0,u),n.lineTo(e.width(),u)}n.stroke()}n.restore()}),e.hooks.shutdown.push(function(e,t){t.unbind("mouseout",n),t.unbind("mousemove",r)})}var t={crosshair:{mode:null,color:"rgba(170, 0, 0, 0.80)",lineWidth:1}};e.plot.plugins.push({init:n,options:t,name:"crosshair",version:"1.0"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.errorbars.min.js <==
/* Flot plugin for plotting error bars.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

Error bars are used to show standard deviation and other statistical
properties in a plot.

* Created by Rui Pereira  -  rui (dot) pereira (at) gmail (dot) com

This plugin allows you to plot error-bars over points. Set "errorbars" inside
the points series to the axis name over which there will be error values in
your data array (*even* if you do not intend to plot them later, by setting
"show: null" on xerr/yerr).

The plugin supports these options:

	series: {
		points: {
			errorbars: "x" or "y" or "xy",
			xerr: {
				show: null/false or true,
				asymmetric: null/false or true,
				upperCap: null or "-" or function,
				lowerCap: null or "-" or function,
				color: null or color,
				radius: null or number
			},
			yerr: { same options as xerr }
		}
	}

Each data point array is expected to be of the type:

	"x"  [ x, y, xerr ]
	"y"  [ x, y, yerr ]
	"xy" [ x, y, xerr, yerr ]

Where xerr becomes xerr_lower,xerr_upper for the asymmetric error case, and
equivalently for yerr. Eg., a datapoint for the "xy" case with symmetric
error-bars on X and asymmetric on Y would be:

	[ x, y, xerr, yerr_lower, yerr_upper ]

By default no end caps are drawn. Setting upperCap and/or lowerCap to "-" will
draw a small cap perpendicular to the error bar. They can also be set to a
user-defined drawing function, with (ctx, x, y, radius) as parameters, as eg.

	function drawSemiCircle( ctx, x, y, radius ) {
		ctx.beginPath();
		ctx.arc( x, y, radius, 0, Math.PI, false );
		ctx.moveTo( x - radius, y );
		ctx.lineTo( x + radius, y );
		ctx.stroke();
	}

Color and radius both default to the same ones of the points series if not
set. The independent radius parameter on xerr/yerr is useful for the case when
we may want to add error-bars to a line, without showing the interconnecting
points (with radius: 0), and still showing end caps on the error-bars.
shadowSize and lineWidth are derived as well from the points series.

*/(function(e){function n(e,t,n,r){if(!t.points.errorbars)return;var i=[{x:!0,number:!0,required:!0},{y:!0,number:!0,required:!0}],s=t.points.errorbars;if(s=="x"||s=="xy")t.points.xerr.asymmetric?(i.push({x:!0,number:!0,required:!0}),i.push({x:!0,number:!0,required:!0})):i.push({x:!0,number:!0,required:!0});if(s=="y"||s=="xy")t.points.yerr.asymmetric?(i.push({y:!0,number:!0,required:!0}),i.push({y:!0,number:!0,required:!0})):i.push({y:!0,number:!0,required:!0});r.format=i}function r(e,t){var n=e.datapoints.points,r=null,i=null,s=null,o=null,u=e.points.xerr,a=e.points.yerr,f=e.points.errorbars;f=="x"||f=="xy"?u.asymmetric?(r=n[t+2],i=n[t+3],f=="xy"&&(a.asymmetric?(s=n[t+4],o=n[t+5]):s=n[t+4])):(r=n[t+2],f=="xy"&&(a.asymmetric?(s=n[t+3],o=n[t+4]):s=n[t+3])):f=="y"&&(a.asymmetric?(s=n[t+2],o=n[t+3]):s=n[t+2]),i==null&&(i=r),o==null&&(o=s);var l=[r,i,s,o];return u.show||(l[0]=null,l[1]=null),a.show||(l[2]=null,l[3]=null),l}function i(e,t,n){var i=n.datapoints.points,o=n.datapoints.pointsize,u=[n.xaxis,n.yaxis],a=n.points.radius,f=[n.points.xerr,n.points.yerr],l=!1;if(u[0].p2c(u[0].max)<u[0].p2c(u[0].min)){l=!0;var c=f[0].lowerCap;f[0].lowerCap=f[0].upperCap,f[0].upperCap=c}var h=!1;if(u[1].p2c(u[1].min)<u[1].p2c(u[1].max)){h=!0;var c=f[1].lowerCap;f[1].lowerCap=f[1].upperCap,f[1].upperCap=c}for(var p=0;p<n.datapoints.points.length;p+=o){var d=r(n,p);for(var v=0;v<f.length;v++){var m=[u[v].min,u[v].max];if(d[v*f.length]){var g=i[p],y=i[p+1],b=[g,y][v]+d[v*f.length+1],w=[g,y][v]-d[v*f.length];if(f[v].err=="x")if(y>u[1].max||y<u[1].min||b<u[0].min||w>u[0].max)continue;if(f[v].err=="y")if(g>u[0].max||g<u[0].min||b<u[1].min||w>u[1].max)continue;var E=!0,S=!0;b>m[1]&&(E=!1,b=m[1]),w<m[0]&&(S=!1,w=m[0]);if(f[v].err=="x"&&l||f[v].err=="y"&&h){var c=w;w=b,b=c,c=S,S=E,E=c,c=m[0],m[0]=m[1],m[1]=c}g=u[0].p2c(g),y=u[1].p2c(y),b=u[v].p2c(b),w=u[v].p2c(w),m[0]=u[v].p2c(m[0]),m[1]=u[v].p2c(m[1]);var x=f[v].lineWidth?f[v].lineWidth:n.points.lineWidth,T=n.points.shadowSize!=null?n.points.shadowSize:n.shadowSize;if(x>0&&T>0){var N=T/2;t.lineWidth=N,t.strokeStyle="rgba(0,0,0,0.1)",s(t,f[v],g,y,b,w,E,S,a,N+N/2,m),t.strokeStyle="rgba(0,0,0,0.2)",s(t,f[v],g,y,b,w,E,S,a,N/2,m)}t.strokeStyle=f[v].color?f[v].color:n.color,t.lineWidth=x,s(t,f[v],g,y,b,w,E,S,a,0,m)}}}}function s(t,n,r,i,s,u,a,f,l,c,h){i+=c,s+=c,u+=c,n.err=="x"?(s>r+l?o(t,[[s,i],[Math.max(r+l,h[0]),i]]):a=!1,u<r-l?o(t,[[Math.min(r-l,h[1]),i],[u,i]]):f=!1):(s<i-l?o(t,[[r,s],[r,Math.min(i-l,h[0])]]):a=!1,u>i+l?o(t,[[r,Math.max(i+l,h[1])],[r,u]]):f=!1),l=n.radius!=null?n.radius:l,a&&(n.upperCap=="-"?n.err=="x"?o(t,[[s,i-l],[s,i+l]]):o(t,[[r-l,s],[r+l,s]]):e.isFunction(n.upperCap)&&(n.err=="x"?n.upperCap(t,s,i,l):n.upperCap(t,r,s,l))),f&&(n.lowerCap=="-"?n.err=="x"?o(t,[[u,i-l],[u,i+l]]):o(t,[[r-l,u],[r+l,u]]):e.isFunction(n.lowerCap)&&(n.err=="x"?n.lowerCap(t,u,i,l):n.lowerCap(t,r,u,l)))}function o(e,t){e.beginPath(),e.moveTo(t[0][0],t[0][1]);for(var n=1;n<t.length;n++)e.lineTo(t[n][0],t[n][1]);e.stroke()}function u(t,n){var r=t.getPlotOffset();n.save(),n.translate(r.left,r.top),e.each(t.getData(),function(e,r){r.points.errorbars&&(r.points.xerr.show||r.points.yerr.show)&&i(t,n,r)}),n.restore()}function a(e){e.hooks.processRawData.push(n),e.hooks.draw.push(u)}var t={series:{points:{errorbars:null,xerr:{err:"x",show:null,asymmetric:null,upperCap:null,lowerCap:null,color:null,radius:null},yerr:{err:"y",show:null,asymmetric:null,upperCap:null,lowerCap:null,color:null,radius:null}}}};e.plot.plugins.push({init:a,options:t,name:"errorbars",version:"1.0"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.fillbetween.min.js <==
/* Flot plugin for computing bottoms for filled line and bar charts.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The case: you've got two series that you want to fill the area between. In Flot
terms, you need to use one as the fill bottom of the other. You can specify the
bottom of each data point as the third coordinate manually, or you can use this
plugin to compute it for you.

In order to name the other series, you need to give it an id, like this:

	var dataset = [
		{ data: [ ... ], id: "foo" } ,         // use default bottom
		{ data: [ ... ], fillBetween: "foo" }, // use first dataset as bottom
	];

	$.plot($("#placeholder"), dataset, { lines: { show: true, fill: true }});

As a convenience, if the id given is a number that doesn't appear as an id in
the series, it is interpreted as the index in the array instead (so fillBetween:
0 can also mean the first series).

Internally, the plugin modifies the datapoints in each series. For line series,
extra data points might be inserted through interpolation. Note that at points
where the bottom line is not defined (due to a null point or start/end of line),
the current line will show a gap too. The algorithm comes from the
jquery.flot.stack.js plugin, possibly some code could be shared.

*/(function(e){function n(e){function t(e,t){var n;for(n=0;n<t.length;++n)if(t[n].id===e.fillBetween)return t[n];return typeof e.fillBetween=="number"?e.fillBetween<0||e.fillBetween>=t.length?null:t[e.fillBetween]:null}function n(e,n,r){if(n.fillBetween==null)return;var i=t(n,e.getData());if(!i)return;var s=r.pointsize,o=r.points,u=i.datapoints.pointsize,a=i.datapoints.points,f=[],l,c,h,p,d,v,m=n.lines.show,g=s>2&&r.format[2].y,y=m&&n.lines.steps,b=!0,w=0,E=0,S,x;for(;;){if(w>=o.length)break;S=f.length;if(o[w]==null){for(x=0;x<s;++x)f.push(o[w+x]);w+=s}else if(E>=a.length){if(!m)for(x=0;x<s;++x)f.push(o[w+x]);w+=s}else if(a[E]==null){for(x=0;x<s;++x)f.push(null);b=!0,E+=u}else{l=o[w],c=o[w+1],p=a[E],d=a[E+1],v=0;if(l===p){for(x=0;x<s;++x)f.push(o[w+x]);v=d,w+=s,E+=u}else if(l>p){if(m&&w>0&&o[w-s]!=null){h=c+(o[w-s+1]-c)*(p-l)/(o[w-s]-l),f.push(p),f.push(h);for(x=2;x<s;++x)f.push(o[w+x]);v=d}E+=u}else{if(b&&m){w+=s;continue}for(x=0;x<s;++x)f.push(o[w+x]);m&&E>0&&a[E-u]!=null&&(v=d+(a[E-u+1]-d)*(l-p)/(a[E-u]-p)),w+=s}b=!1,S!==f.length&&g&&(f[S+2]=v)}if(y&&S!==f.length&&S>0&&f[S]!==null&&f[S]!==f[S-s]&&f[S+1]!==f[S-s+1]){for(x=0;x<s;++x)f[S+s+x]=f[S+x];f[S+1]=f[S-s+1]}}r.points=f}e.hooks.processDatapoints.push(n)}var t={series:{fillBetween:null}};e.plot.plugins.push({init:n,options:t,name:"fillbetween",version:"1.0"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.image.min.js <==
/* Flot plugin for plotting images.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The data syntax is [ [ image, x1, y1, x2, y2 ], ... ] where (x1, y1) and
(x2, y2) are where you intend the two opposite corners of the image to end up
in the plot. Image must be a fully loaded Javascript image (you can make one
with new Image()). If the image is not complete, it's skipped when plotting.

There are two helpers included for retrieving images. The easiest work the way
that you put in URLs instead of images in the data, like this:

	[ "myimage.png", 0, 0, 10, 10 ]

Then call $.plot.image.loadData( data, options, callback ) where data and
options are the same as you pass in to $.plot. This loads the images, replaces
the URLs in the data with the corresponding images and calls "callback" when
all images are loaded (or failed loading). In the callback, you can then call
$.plot with the data set. See the included example.

A more low-level helper, $.plot.image.load(urls, callback) is also included.
Given a list of URLs, it calls callback with an object mapping from URL to
Image object when all images are loaded or have failed loading.

The plugin supports these options:

	series: {
		images: {
			show: boolean
			anchor: "corner" or "center"
			alpha: [ 0, 1 ]
		}
	}

They can be specified for a specific series:

	$.plot( $("#placeholder"), [{
		data: [ ... ],
		images: { ... }
	])

Note that because the data format is different from usual data points, you
can't use images with anything else in a specific data series.

Setting "anchor" to "center" causes the pixels in the image to be anchored at
the corner pixel centers inside of at the pixel corners, effectively letting
half a pixel stick out to each side in the plot.

A possible future direction could be support for tiling for large images (like
Google Maps).

*/(function(e){function n(e,t,n){var r=e.getPlotOffset();if(!n.images||!n.images.show)return;var i=n.datapoints.points,s=n.datapoints.pointsize;for(var o=0;o<i.length;o+=s){var u=i[o],a=i[o+1],f=i[o+2],l=i[o+3],c=i[o+4],h=n.xaxis,p=n.yaxis,d;if(!u||u.width<=0||u.height<=0)continue;a>l&&(d=l,l=a,a=d),f>c&&(d=c,c=f,f=d),n.images.anchor=="center"&&(d=.5*(l-a)/(u.width-1),a-=d,l+=d,d=.5*(c-f)/(u.height-1),f-=d,c+=d);if(a==l||f==c||a>=h.max||l<=h.min||f>=p.max||c<=p.min)continue;var v=0,m=0,g=u.width,y=u.height;a<h.min&&(v+=(g-v)*(h.min-a)/(l-a),a=h.min),l>h.max&&(g+=(g-v)*(h.max-l)/(l-a),l=h.max),f<p.min&&(y+=(m-y)*(p.min-f)/(c-f),f=p.min),c>p.max&&(m+=(m-y)*(p.max-c)/(c-f),c=p.max),a=h.p2c(a),l=h.p2c(l),f=p.p2c(f),c=p.p2c(c),a>l&&(d=l,l=a,a=d),f>c&&(d=c,c=f,f=d),d=t.globalAlpha,t.globalAlpha*=n.images.alpha,t.drawImage(u,v,m,g-v,y-m,a+r.left,f+r.top,l-a,c-f),t.globalAlpha=d}}function r(e,t,n,r){if(!t.images.show)return;r.format=[{required:!0},{x:!0,number:!0,required:!0},{y:!0,number:!0,required:!0},{x:!0,number:!0,required:!0},{y:!0,number:!0,required:!0}]}function i(e){e.hooks.processRawData.push(r),e.hooks.drawSeries.push(n)}var t={series:{images:{show:!1,alpha:1,anchor:"corner"}}};e.plot.image={},e.plot.image.loadDataImages=function(t,n,r){var i=[],s=[],o=n.series.images.show;e.each(t,function(t,n){if(!o&&!n.images.show)return;n.data&&(n=n.data),e.each(n,function(e,t){typeof t[0]=="string"&&(i.push(t[0]),s.push(t))})}),e.plot.image.load(i,function(t){e.each(s,function(e,n){var r=n[0];t[r]&&(n[0]=t[r])}),r()})},e.plot.image.load=function(t,n){var r=t.length,i={};r==0&&n({}),e.each(t,function(t,s){var o=function(){--r,i[s]=this,r==0&&n(i)};e("<img />").load(o).error(o).attr("src",s)})},e.plot.plugins.push({init:i,options:t,name:"image",version:"1.1"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.min.js <==
/* Javascript plotting library for jQuery, version 0.8.1.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

*/// first an inline dependency, jquery.colorhelpers.js, we inline it here
// for convenience
/* Plugin for jQuery for working with colors.
 *
 * Version 1.1.
 *
 * Inspiration from jQuery color animation plugin by John Resig.
 *
 * Released under the MIT license by Ole Laursen, October 2009.
 *
 * Examples:
 *
 *   $.color.parse("#fff").scale('rgb', 0.25).add('a', -0.5).toString()
 *   var c = $.color.extract($("#mydiv"), 'background-color');
 *   console.log(c.r, c.g, c.b, c.a);
 *   $.color.make(100, 50, 25, 0.4).toString() // returns "rgba(100,50,25,0.4)"
 *
 * Note that .scale() and .add() return the same modified object
 * instead of making a new one.
 *
 * V. 1.1: Fix error handling so e.g. parsing an empty string does
 * produce a color rather than just crashing.
 */(function(e){e.color={},e.color.make=function(t,n,r,i){var s={};return s.r=t||0,s.g=n||0,s.b=r||0,s.a=i!=null?i:1,s.add=function(e,t){for(var n=0;n<e.length;++n)s[e.charAt(n)]+=t;return s.normalize()},s.scale=function(e,t){for(var n=0;n<e.length;++n)s[e.charAt(n)]*=t;return s.normalize()},s.toString=function(){return s.a>=1?"rgb("+[s.r,s.g,s.b].join(",")+")":"rgba("+[s.r,s.g,s.b,s.a].join(",")+")"},s.normalize=function(){function e(e,t,n){return t<e?e:t>n?n:t}return s.r=e(0,parseInt(s.r),255),s.g=e(0,parseInt(s.g),255),s.b=e(0,parseInt(s.b),255),s.a=e(0,s.a,1),s},s.clone=function(){return e.color.make(s.r,s.b,s.g,s.a)},s.normalize()},e.color.extract=function(t,n){var r;do{r=t.css(n).toLowerCase();if(r!=""&&r!="transparent")break;t=t.parent()}while(!e.nodeName(t.get(0),"body"));return r=="rgba(0, 0, 0, 0)"&&(r="transparent"),e.color.parse(r)},e.color.parse=function(n){var r,i=e.color.make;if(r=/rgb\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*\)/.exec(n))return i(parseInt(r[1],10),parseInt(r[2],10),parseInt(r[3],10));if(r=/rgba\(\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]{1,3})\s*,\s*([0-9]+(?:\.[0-9]+)?)\s*\)/.exec(n))return i(parseInt(r[1],10),parseInt(r[2],10),parseInt(r[3],10),parseFloat(r[4]));if(r=/rgb\(\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*\)/.exec(n))return i(parseFloat(r[1])*2.55,parseFloat(r[2])*2.55,parseFloat(r[3])*2.55);if(r=/rgba\(\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\%\s*,\s*([0-9]+(?:\.[0-9]+)?)\s*\)/.exec(n))return i(parseFloat(r[1])*2.55,parseFloat(r[2])*2.55,parseFloat(r[3])*2.55,parseFloat(r[4]));if(r=/#([a-fA-F0-9]{2})([a-fA-F0-9]{2})([a-fA-F0-9]{2})/.exec(n))return i(parseInt(r[1],16),parseInt(r[2],16),parseInt(r[3],16));if(r=/#([a-fA-F0-9])([a-fA-F0-9])([a-fA-F0-9])/.exec(n))return i(parseInt(r[1]+r[1],16),parseInt(r[2]+r[2],16),parseInt(r[3]+r[3],16));var s=e.trim(n).toLowerCase();return s=="transparent"?i(255,255,255,0):(r=t[s]||[0,0,0],i(r[0],r[1],r[2]))};var t={aqua:[0,255,255],azure:[240,255,255],beige:[245,245,220],black:[0,0,0],blue:[0,0,255],brown:[165,42,42],cyan:[0,255,255],darkblue:[0,0,139],darkcyan:[0,139,139],darkgrey:[169,169,169],darkgreen:[0,100,0],darkkhaki:[189,183,107],darkmagenta:[139,0,139],darkolivegreen:[85,107,47],darkorange:[255,140,0],darkorchid:[153,50,204],darkred:[139,0,0],darksalmon:[233,150,122],darkviolet:[148,0,211],fuchsia:[255,0,255],gold:[255,215,0],green:[0,128,0],indigo:[75,0,130],khaki:[240,230,140],lightblue:[173,216,230],lightcyan:[224,255,255],lightgreen:[144,238,144],lightgrey:[211,211,211],lightpink:[255,182,193],lightyellow:[255,255,224],lime:[0,255,0],magenta:[255,0,255],maroon:[128,0,0],navy:[0,0,128],olive:[128,128,0],orange:[255,165,0],pink:[255,192,203],purple:[128,0,128],violet:[128,0,128],red:[255,0,0],silver:[192,192,192],white:[255,255,255],yellow:[255,255,0]}})(jQuery),function(e){function n(t,n){var r=n.children("."+t)[0];if(r==null){r=document.createElement("canvas"),r.className=t,e(r).css({direction:"ltr",position:"absolute",left:0,top:0}).appendTo(n);if(!r.getContext){if(!window.G_vmlCanvasManager)throw new Error("Canvas is not available. If you're using IE with a fall-back such as Excanvas, then there's either a mistake in your conditional include, or the page has no DOCTYPE and is rendering in Quirks Mode.");r=window.G_vmlCanvasManager.initElement(r)}}this.element=r;var i=this.context=r.getContext("2d"),s=window.devicePixelRatio||1,o=i.webkitBackingStorePixelRatio||i.mozBackingStorePixelRatio||i.msBackingStorePixelRatio||i.oBackingStorePixelRatio||i.backingStorePixelRatio||1;this.pixelRatio=s/o,this.resize(n.width(),n.height()),this.textContainer=null,this.text={},this._textCache={}}function r(t,r,s,o){function E(e,t){t=[w].concat(t);for(var n=0;n<e.length;++n)e[n].apply(this,t)}function S(){var t={Canvas:n};for(var r=0;r<o.length;++r){var i=o[r];i.init(w,t),i.options&&e.extend(!0,a,i.options)}}function x(n){e.extend(!0,a,n),n&&n.colors&&(a.colors=n.colors),a.xaxis.color==null&&(a.xaxis.color=e.color.parse(a.grid.color).scale("a",.22).toString()),a.yaxis.color==null&&(a.yaxis.color=e.color.parse(a.grid.color).scale("a",.22).toString()),a.xaxis.tickColor==null&&(a.xaxis.tickColor=a.grid.tickColor||a.xaxis.color),a.yaxis.tickColor==null&&(a.yaxis.tickColor=a.grid.tickColor||a.yaxis.color),a.grid.borderColor==null&&(a.grid.borderColor=a.grid.color),a.grid.tickColor==null&&(a.grid.tickColor=e.color.parse(a.grid.color).scale("a",.22).toString());var r,i,s,o={style:t.css("font-style"),size:Math.round(.8*(+t.css("font-size").replace("px","")||13)),variant:t.css("font-variant"),weight:t.css("font-weight"),family:t.css("font-family")};o.lineHeight=o.size*1.15,s=a.xaxes.length||1;for(r=0;r<s;++r)i=a.xaxes[r],i&&!i.tickColor&&(i.tickColor=i.color),i=e.extend(!0,{},a.xaxis,i),a.xaxes[r]=i,i.font&&(i.font=e.extend({},o,i.font),i.font.color||(i.font.color=i.color));s=a.yaxes.length||1;for(r=0;r<s;++r)i=a.yaxes[r],i&&!i.tickColor&&(i.tickColor=i.color),i=e.extend(!0,{},a.yaxis,i),a.yaxes[r]=i,i.font&&(i.font=e.extend({},o,i.font),i.font.color||(i.font.color=i.color));a.xaxis.noTicks&&a.xaxis.ticks==null&&(a.xaxis.ticks=a.xaxis.noTicks),a.yaxis.noTicks&&a.yaxis.ticks==null&&(a.yaxis.ticks=a.yaxis.noTicks),a.x2axis&&(a.xaxes[1]=e.extend(!0,{},a.xaxis,a.x2axis),a.xaxes[1].position="top"),a.y2axis&&(a.yaxes[1]=e.extend(!0,{},a.yaxis,a.y2axis),a.yaxes[1].position="right"),a.grid.coloredAreas&&(a.grid.markings=a.grid.coloredAreas),a.grid.coloredAreasColor&&(a.grid.markingsColor=a.grid.coloredAreasColor),a.lines&&e.extend(!0,a.series.lines,a.lines),a.points&&e.extend(!0,a.series.points,a.points),a.bars&&e.extend(!0,a.series.bars,a.bars),a.shadowSize!=null&&(a.series.shadowSize=a.shadowSize),a.highlightColor!=null&&(a.series.highlightColor=a.highlightColor);for(r=0;r<a.xaxes.length;++r)O(d,r+1).options=a.xaxes[r];for(r=0;r<a.yaxes.length;++r)O(v,r+1).options=a.yaxes[r];for(var u in b)a.hooks[u]&&a.hooks[u].length&&(b[u]=b[u].concat(a.hooks[u]));E(b.processOptions,[a])}function T(e){u=N(e),M(),_()}function N(t){var n=[];for(var r=0;r<t.length;++r){var i=e.extend(!0,{},a.series);t[r].data!=null?(i.data=t[r].data,delete t[r].data,e.extend(!0,i,t[r]),t[r].data=i.data):i.data=t[r],n.push(i)}return n}function C(e,t){var n=e[t+"axis"];return typeof n=="object"&&(n=n.n),typeof n!="number"&&(n=1),n}function k(){return e.grep(d.concat(v),function(e){return e})}function L(e){var t={},n,r;for(n=0;n<d.length;++n)r=d[n],r&&r.used&&(t["x"+r.n]=r.c2p(e.left));for(n=0;n<v.length;++n)r=v[n],r&&r.used&&(t["y"+r.n]=r.c2p(e.top));return t.x1!==undefined&&(t.x=t.x1),t.y1!==undefined&&(t.y=t.y1),t}function A(e){var t={},n,r,i;for(n=0;n<d.length;++n){r=d[n];if(r&&r.used){i="x"+r.n,e[i]==null&&r.n==1&&(i="x");if(e[i]!=null){t.left=r.p2c(e[i]);break}}}for(n=0;n<v.length;++n){r=v[n];if(r&&r.used){i="y"+r.n,e[i]==null&&r.n==1&&(i="y");if(e[i]!=null){t.top=r.p2c(e[i]);break}}}return t}function O(t,n){return t[n-1]||(t[n-1]={n:n,direction:t==d?"x":"y",options:e.extend(!0,{},t==d?a.xaxis:a.yaxis)}),t[n-1]}function M(){var t=u.length,n=-1,r;for(r=0;r<u.length;++r){var i=u[r].color;i!=null&&(t--,typeof i=="number"&&i>n&&(n=i))}t<=n&&(t=n+1);var s,o=[],f=a.colors,l=f.length,c=0;for(r=0;r<t;r++)s=e.color.parse(f[r%l]||"#666"),r%l==0&&r&&(c>=0?c<.5?c=-c-.2:c=0:c=-c),o[r]=s.scale("rgb",1+c);var h=0,p;for(r=0;r<u.length;++r){p=u[r],p.color==null?(p.color=o[h].toString(),++h):typeof p.color=="number"&&(p.color=o[p.color].toString());if(p.lines.show==null){var m,g=!0;for(m in p)if(p[m]&&p[m].show){g=!1;break}g&&(p.lines.show=!0)}p.lines.zero==null&&(p.lines.zero=!!p.lines.fill),p.xaxis=O(d,C(p,"x")),p.yaxis=O(v,C(p,"y"))}}function _(){function x(e,t,n){t<e.datamin&&t!=-r&&(e.datamin=t),n>e.datamax&&n!=r&&(e.datamax=n)}var t=Number.POSITIVE_INFINITY,n=Number.NEGATIVE_INFINITY,r=Number.MAX_VALUE,i,s,o,a,f,l,c,h,p,d,v,m,g,y,w,S;e.each(k(),function(e,r){r.datamin=t,r.datamax=n,r.used=!1});for(i=0;i<u.length;++i)l=u[i],l.datapoints={points:[]},E(b.processRawData,[l,l.data,l.datapoints]);for(i=0;i<u.length;++i){l=u[i],w=l.data,S=l.datapoints.format;if(!S){S=[],S.push({x:!0,number:!0,required:!0}),S.push({y:!0,number:!0,required:!0});if(l.bars.show||l.lines.show&&l.lines.fill){var T=!!(l.bars.show&&l.bars.zero||l.lines.show&&l.lines.zero);S.push({y:!0,number:!0,required:!1,defaultValue:0,autoscale:T}),l.bars.horizontal&&(delete S[S.length-1].y,S[S.length-1].x=!0)}l.datapoints.format=S}if(l.datapoints.pointsize!=null)continue;l.datapoints.pointsize=S.length,h=l.datapoints.pointsize,c=l.datapoints.points;var N=l.lines.show&&l.lines.steps;l.xaxis.used=l.yaxis.used=!0;for(s=o=0;s<w.length;++s,o+=h){y=w[s];var C=y==null;if(!C)for(a=0;a<h;++a)m=y[a],g=S[a],g&&(g.number&&m!=null&&(m=+m,isNaN(m)?m=null:m==Infinity?m=r:m==-Infinity&&(m=-r)),m==null&&(g.required&&(C=!0),g.defaultValue!=null&&(m=g.defaultValue))),c[o+a]=m;if(C)for(a=0;a<h;++a)m=c[o+a],m!=null&&(g=S[a],g.autoscale&&(g.x&&x(l.xaxis,m,m),g.y&&x(l.yaxis,m,m))),c[o+a]=null;else if(N&&o>0&&c[o-h]!=null&&c[o-h]!=c[o]&&c[o-h+1]!=c[o+1]){for(a=0;a<h;++a)c[o+h+a]=c[o+a];c[o+1]=c[o-h+1],o+=h}}}for(i=0;i<u.length;++i)l=u[i],E(b.processDatapoints,[l,l.datapoints]);for(i=0;i<u.length;++i){l=u[i],c=l.datapoints.points,h=l.datapoints.pointsize,S=l.datapoints.format;var L=t,A=t,O=n,M=n;for(s=0;s<c.length;s+=h){if(c[s]==null)continue;for(a=0;a<h;++a){m=c[s+a],g=S[a];if(!g||g.autoscale===!1||m==r||m==-r)continue;g.x&&(m<L&&(L=m),m>O&&(O=m)),g.y&&(m<A&&(A=m),m>M&&(M=m))}}if(l.bars.show){var _;switch(l.bars.align){case"left":_=0;break;case"right":_=-l.bars.barWidth;break;case"center":_=-l.bars.barWidth/2;break;default:throw new Error("Invalid bar alignment: "+l.bars.align)}l.bars.horizontal?(A+=_,M+=_+l.bars.barWidth):(L+=_,O+=_+l.bars.barWidth)}x(l.xaxis,L,O),x(l.yaxis,A,M)}e.each(k(),function(e,r){r.datamin==t&&(r.datamin=null),r.datamax==n&&(r.datamax=null)})}function D(){t.css("padding",0).children(":not(.flot-base,.flot-overlay)").remove(),t.css("position")=="static"&&t.css("position","relative"),f=new n("flot-base",t),l=new n("flot-overlay",t),h=f.context,p=l.context,c=e(l.element).unbind();var r=t.data("plot");r&&(r.shutdown(),l.clear()),t.data("plot",w)}function P(){a.grid.hoverable&&(c.mousemove(at),c.bind("mouseleave",ft)),a.grid.clickable&&c.click(lt),E(b.bindEvents,[c])}function H(){ot&&clearTimeout(ot),c.unbind("mousemove",at),c.unbind("mouseleave",ft),c.unbind("click",lt),E(b.shutdown,[c])}function B(e){function t(e){return e}var n,r,i=e.options.transform||t,s=e.options.inverseTransform;e.direction=="x"?(n=e.scale=g/Math.abs(i(e.max)-i(e.min)),r=Math.min(i(e.max),i(e.min))):(n=e.scale=y/Math.abs(i(e.max)-i(e.min)),n=-n,r=Math.max(i(e.max),i(e.min))),i==t?e.p2c=function(e){return(e-r)*n}:e.p2c=function(e){return(i(e)-r)*n},s?e.c2p=function(e){return s(r+e/n)}:e.c2p=function(e){return r+e/n}}function j(e){var t=e.options,n=e.ticks||[],r=t.labelWidth||0,i=t.labelHeight||0,s=r||e.direction=="x"?Math.floor(f.width/(n.length||1)):null;legacyStyles=e.direction+"Axis "+e.direction+e.n+"Axis",layer="flot-"+e.direction+"-axis flot-"+e.direction+e.n+"-axis "+legacyStyles,font=t.font||"flot-tick-label tickLabel";for(var o=0;o<n.length;++o){var u=n[o];if(!u.label)continue;var a=f.getTextInfo(layer,u.label,font,null,s);r=Math.max(r,a.width),i=Math.max(i,a.height)}e.labelWidth=t.labelWidth||r,e.labelHeight=t.labelHeight||i}function F(t){var n=t.labelWidth,r=t.labelHeight,i=t.options.position,s=t.options.tickLength,o=a.grid.axisMargin,u=a.grid.labelMargin,l=t.direction=="x"?d:v,c,h,p=e.grep(l,function(e){return e&&e.options.position==i&&e.reserveSpace});e.inArray(t,p)==p.length-1&&(o=0);if(s==null){var g=e.grep(l,function(e){return e&&e.reserveSpace});h=e.inArray(t,g)==0,h?s="full":s=5}isNaN(+s)||(u+=+s),t.direction=="x"?(r+=u,i=="bottom"?(m.bottom+=r+o,t.box={top:f.height-m.bottom,height:r}):(t.box={top:m.top+o,height:r},m.top+=r+o)):(n+=u,i=="left"?(t.box={left:m.left+o,width:n},m.left+=n+o):(m.right+=n+o,t.box={left:f.width-m.right,width:n})),t.position=i,t.tickLength=s,t.box.padding=u,t.innermost=h}function I(e){e.direction=="x"?(e.box.left=m.left-e.labelWidth/2,e.box.width=f.width-m.left-m.right+e.labelWidth):(e.box.top=m.top-e.labelHeight/2,e.box.height=f.height-m.bottom-m.top+e.labelHeight)}function q(){var t=a.grid.minBorderMargin,n={x:0,y:0},r,i;if(t==null){t=0;for(r=0;r<u.length;++r)t=Math.max(t,2*(u[r].points.radius+u[r].points.lineWidth/2))}n.x=n.y=Math.ceil(t),e.each(k(),function(e,t){var r=t.direction;t.reserveSpace&&(n[r]=Math.ceil(Math.max(n[r],(r=="x"?t.labelWidth:t.labelHeight)/2)))}),m.left=Math.max(n.x,m.left),m.right=Math.max(n.x,m.right),m.top=Math.max(n.y,m.top),m.bottom=Math.max(n.y,m.bottom)}function R(){var t,n=k(),r=a.grid.show;for(var i in m){var s=a.grid.margin||0;m[i]=typeof s=="number"?s:s[i]||0}E(b.processOffset,[m]);for(var i in m)typeof a.grid.borderWidth=="object"?m[i]+=r?a.grid.borderWidth[i]:0:m[i]+=r?a.grid.borderWidth:0;e.each(n,function(e,t){t.show=t.options.show,t.show==null&&(t.show=t.used),t.reserveSpace=t.show||t.options.reserveSpace,U(t)});if(r){var o=e.grep(n,function(e){return e.reserveSpace});e.each(o,function(e,t){z(t),W(t),X(t,t.ticks),j(t)});for(t=o.length-1;t>=0;--t)F(o[t]);q(),e.each(o,function(e,t){I(t)})}g=f.width-m.left-m.right,y=f.height-m.bottom-m.top,e.each(n,function(e,t){B(t)}),r&&G(),it()}function U(e){var t=e.options,n=+(t.min!=null?t.min:e.datamin),r=+(t.max!=null?t.max:e.datamax),i=r-n;if(i==0){var s=r==0?1:.01;t.min==null&&(n-=s);if(t.max==null||t.min!=null)r+=s}else{var o=t.autoscaleMargin;o!=null&&(t.min==null&&(n-=i*o,n<0&&e.datamin!=null&&e.datamin>=0&&(n=0)),t.max==null&&(r+=i*o,r>0&&e.datamax!=null&&e.datamax<=0&&(r=0)))}e.min=n,e.max=r}function z(t){var n=t.options,r;typeof n.ticks=="number"&&n.ticks>0?r=n.ticks:r=.3*Math.sqrt(t.direction=="x"?f.width:f.height);var s=(t.max-t.min)/r,o=-Math.floor(Math.log(s)/Math.LN10),u=n.tickDecimals;u!=null&&o>u&&(o=u);var a=Math.pow(10,-o),l=s/a,c;l<1.5?c=1:l<3?(c=2,l>2.25&&(u==null||o+1<=u)&&(c=2.5,++o)):l<7.5?c=5:c=10,c*=a,n.minTickSize!=null&&c<n.minTickSize&&(c=n.minTickSize),t.delta=s,t.tickDecimals=Math.max(0,u!=null?u:o),t.tickSize=n.tickSize||c;if(n.mode=="time"&&!t.tickGenerator)throw new Error("Time mode requires the flot.time plugin.");t.tickGenerator||(t.tickGenerator=function(e){var t=[],n=i(e.min,e.tickSize),r=0,s=Number.NaN,o;do o=s,s=n+r*e.tickSize,t.push(s),++r;while(s<e.max&&s!=o);return t},t.tickFormatter=function(e,t){var n=t.tickDecimals?Math.pow(10,t.tickDecimals):1,r=""+Math.round(e*n)/n;if(t.tickDecimals!=null){var i=r.indexOf("."),s=i==-1?0:r.length-i-1;if(s<t.tickDecimals)return(s?r:r+".")+(""+n).substr(1,t.tickDecimals-s)}return r}),e.isFunction(n.tickFormatter)&&(t.tickFormatter=function(e,t){return""+n.tickFormatter(e,t)});if(n.alignTicksWithAxis!=null){var h=(t.direction=="x"?d:v)[n.alignTicksWithAxis-1];if(h&&h.used&&h!=t){var p=t.tickGenerator(t);p.length>0&&(n.min==null&&(t.min=Math.min(t.min,p[0])),n.max==null&&p.length>1&&(t.max=Math.max(t.max,p[p.length-1]))),t.tickGenerator=function(e){var t=[],n,r;for(r=0;r<h.ticks.length;++r)n=(h.ticks[r].v-h.min)/(h.max-h.min),n=e.min+n*(e.max-e.min),t.push(n);return t};if(!t.mode&&n.tickDecimals==null){var m=Math.max(0,-Math.floor(Math.log(t.delta)/Math.LN10)+1),g=t.tickGenerator(t);g.length>1&&/\..*0$/.test((g[1]-g[0]).toFixed(m))||(t.tickDecimals=m)}}}}function W(t){var n=t.options.ticks,r=[];n==null||typeof n=="number"&&n>0?r=t.tickGenerator(t):n&&(e.isFunction(n)?r=n(t):r=n);var i,s;t.ticks=[];for(i=0;i<r.length;++i){var o=null,u=r[i];typeof u=="object"?(s=+u[0],u.length>1&&(o=u[1])):s=+u,o==null&&(o=t.tickFormatter(s,t)),isNaN(s)||t.ticks.push({v:s,label:o})}}function X(e,t){e.options.autoscaleMargin&&t.length>0&&(e.options.min==null&&(e.min=Math.min(e.min,t[0].v)),e.options.max==null&&t.length>1&&(e.max=Math.max(e.max,t[t.length-1].v)))}function V(){f.clear(),E(b.drawBackground,[h]);var e=a.grid;e.show&&e.backgroundColor&&K(),e.show&&!e.aboveData&&Q();for(var t=0;t<u.length;++t)E(b.drawSeries,[h,u[t]]),Y(u[t]);E(b.draw,[h]),e.show&&e.aboveData&&Q(),f.render(),ht()}function J(e,t){var n,r,i,s,o=k();for(var u=0;u<o.length;++u){n=o[u];if(n.direction==t){s=t+n.n+"axis",!e[s]&&n.n==1&&(s=t+"axis");if(e[s]){r=e[s].from,i=e[s].to;break}}}e[s]||(n=t=="x"?d[0]:v[0],r=e[t+"1"],i=e[t+"2"]);if(r!=null&&i!=null&&r>i){var a=r;r=i,i=a}return{from:r,to:i,axis:n}}function K(){h.save(),h.translate(m.left,m.top),h.fillStyle=bt(a.grid.backgroundColor,y,0,"rgba(255, 255, 255, 0)"),h.fillRect(0,0,g,y),h.restore()}function Q(){var t,n,r,i;h.save(),h.translate(m.left,m.top);var s=a.grid.markings;if(s){e.isFunction(s)&&(n=w.getAxes(),n.xmin=n.xaxis.min,n.xmax=n.xaxis.max,n.ymin=n.yaxis.min,n.ymax=n.yaxis.max,s=s(n));for(t=0;t<s.length;++t){var o=s[t],u=J(o,"x"),f=J(o,"y");u.from==null&&(u.from=u.axis.min),u.to==null&&(u.to=u.axis.max),f.from==null&&(f.from=f.axis.min),f.to==null&&(f.to=f.axis.max);if(u.to<u.axis.min||u.from>u.axis.max||f.to<f.axis.min||f.from>f.axis.max)continue;u.from=Math.max(u.from,u.axis.min),u.to=Math.min(u.to,u.axis.max),f.from=Math.max(f.from,f.axis.min),f.to=Math.min(f.to,f.axis.max);if(u.from==u.to&&f.from==f.to)continue;u.from=u.axis.p2c(u.from),u.to=u.axis.p2c(u.to),f.from=f.axis.p2c(f.from),f.to=f.axis.p2c(f.to),u.from==u.to||f.from==f.to?(h.beginPath(),h.strokeStyle=o.color||a.grid.markingsColor,h.lineWidth=o.lineWidth||a.grid.markingsLineWidth,h.moveTo(u.from,f.from),h.lineTo(u.to,f.to),h.stroke()):(h.fillStyle=o.color||a.grid.markingsColor,h.fillRect(u.from,f.to,u.to-u.from,f.from-f.to))}}n=k(),r=a.grid.borderWidth;for(var l=0;l<n.length;++l){var c=n[l],p=c.box,d=c.tickLength,v,b,E,S;if(!c.show||c.ticks.length==0)continue;h.lineWidth=1,c.direction=="x"?(v=0,d=="full"?b=c.position=="top"?0:y:b=p.top-m.top+(c.position=="top"?p.height:0)):(b=0,d=="full"?v=c.position=="left"?0:g:v=p.left-m.left+(c.position=="left"?p.width:0)),c.innermost||(h.strokeStyle=c.options.color,h.beginPath(),E=S=0,c.direction=="x"?E=g+1:S=y+1,h.lineWidth==1&&(c.direction=="x"?b=Math.floor(b)+.5:v=Math.floor(v)+.5),h.moveTo(v,b),h.lineTo(v+E,b+S),h.stroke()),h.strokeStyle=c.options.tickColor,h.beginPath();for(t=0;t<c.ticks.length;++t){var x=c.ticks[t].v;E=S=0;if(isNaN(x)||x<c.min||x>c.max||d=="full"&&(typeof r=="object"&&r[c.position]>0||r>0)&&(x==c.min||x==c.max))continue;c.direction=="x"?(v=c.p2c(x),S=d=="full"?-y:d,c.position=="top"&&(S=-S)):(b=c.p2c(x),E=d=="full"?-g:d,c.position=="left"&&(E=-E)),h.lineWidth==1&&(c.direction=="x"?v=Math.floor(v)+.5:b=Math.floor(b)+.5),h.moveTo(v,b),h.lineTo(v+E,b+S)}h.stroke()}r&&(i=a.grid.borderColor,typeof r=="object"||typeof i=="object"?(typeof r!="object"&&(r={top:r,right:r,bottom:r,left:r}),typeof i!="object"&&(i={top:i,right:i,bottom:i,left:i}),r.top>0&&(h.strokeStyle=i.top,h.lineWidth=r.top,h.beginPath(),h.moveTo(0-r.left,0-r.top/2),h.lineTo(g,0-r.top/2),h.stroke()),r.right>0&&(h.strokeStyle=i.right,h.lineWidth=r.right,h.beginPath(),h.moveTo(g+r.right/2,0-r.top),h.lineTo(g+r.right/2,y),h.stroke()),r.bottom>0&&(h.strokeStyle=i.bottom,h.lineWidth=r.bottom,h.beginPath(),h.moveTo(g+r.right,y+r.bottom/2),h.lineTo(0,y+r.bottom/2),h.stroke()),r.left>0&&(h.strokeStyle=i.left,h.lineWidth=r.left,h.beginPath(),h.moveTo(0-r.left/2,y+r.bottom),h.lineTo(0-r.left/2,0),h.stroke())):(h.lineWidth=r,h.strokeStyle=a.grid.borderColor,h.strokeRect(-r/2,-r/2,g+r,y+r))),h.restore()}function G(){e.each(k(),function(e,t){if(!t.show||t.ticks.length==0)return;var n=t.box,r=t.direction+"Axis "+t.direction+t.n+"Axis",i="flot-"+t.direction+"-axis flot-"+t.direction+t.n+"-axis "+r,s=t.options.font||"flot-tick-label tickLabel",o,u,a,l,c;f.removeText(i);for(var h=0;h<t.ticks.length;++h){o=t.ticks[h];if(!o.label||o.v<t.min||o.v>t.max)continue;t.direction=="x"?(l="center",u=m.left+t.p2c(o.v),t.position=="bottom"?a=n.top+n.padding:(a=n.top+n.height-n.padding,c="bottom")):(c="middle",a=m.top+t.p2c(o.v),t.position=="left"?(u=n.left+n.width-n.padding,l="right"):u=n.left+n.padding),f.addText(i,u,a,o.label,s,null,null,l,c)}})}function Y(e){e.lines.show&&Z(e),e.bars.show&&nt(e),e.points.show&&et(e)}function Z(e){function t(e,t,n,r,i){var s=e.points,o=e.pointsize,u=null,a=null;h.beginPath();for(var f=o;f<s.length;f+=o){var l=s[f-o],c=s[f-o+1],p=s[f],d=s[f+1];if(l==null||p==null)continue;if(c<=d&&c<i.min){if(d<i.min)continue;l=(i.min-c)/(d-c)*(p-l)+l,c=i.min}else if(d<=c&&d<i.min){if(c<i.min)continue;p=(i.min-c)/(d-c)*(p-l)+l,d=i.min}if(c>=d&&c>i.max){if(d>i.max)continue;l=(i.max-c)/(d-c)*(p-l)+l,c=i.max}else if(d>=c&&d>i.max){if(c>i.max)continue;p=(i.max-c)/(d-c)*(p-l)+l,d=i.max}if(l<=p&&l<r.min){if(p<r.min)continue;c=(r.min-l)/(p-l)*(d-c)+c,l=r.min}else if(p<=l&&p<r.min){if(l<r.min)continue;d=(r.min-l)/(p-l)*(d-c)+c,p=r.min}if(l>=p&&l>r.max){if(p>r.max)continue;c=(r.max-l)/(p-l)*(d-c)+c,l=r.max}else if(p>=l&&p>r.max){if(l>r.max)continue;d=(r.max-l)/(p-l)*(d-c)+c,p=r.max}(l!=u||c!=a)&&h.moveTo(r.p2c(l)+t,i.p2c(c)+n),u=p,a=d,h.lineTo(r.p2c(p)+t,i.p2c(d)+n)}h.stroke()}function n(e,t,n){var r=e.points,i=e.pointsize,s=Math.min(Math.max(0,n.min),n.max),o=0,u,a=!1,f=1,l=0,c=0;for(;;){if(i>0&&o>r.length+i)break;o+=i;var p=r[o-i],d=r[o-i+f],v=r[o],m=r[o+f];if(a){if(i>0&&p!=null&&v==null){c=o,i=-i,f=2;continue}if(i<0&&o==l+i){h.fill(),a=!1,i=-i,f=1,o=l=c+i;continue}}if(p==null||v==null)continue;if(p<=v&&p<t.min){if(v<t.min)continue;d=(t.min-p)/(v-p)*(m-d)+d,p=t.min}else if(v<=p&&v<t.min){if(p<t.min)continue;m=(t.min-p)/(v-p)*(m-d)+d,v=t.min}if(p>=v&&p>t.max){if(v>t.max)continue;d=(t.max-p)/(v-p)*(m-d)+d,p=t.max}else if(v>=p&&v>t.max){if(p>t.max)continue;m=(t.max-p)/(v-p)*(m-d)+d,v=t.max}a||(h.beginPath(),h.moveTo(t.p2c(p),n.p2c(s)),a=!0);if(d>=n.max&&m>=n.max){h.lineTo(t.p2c(p),n.p2c(n.max)),h.lineTo(t.p2c(v),n.p2c(n.max));continue}if(d<=n.min&&m<=n.min){h.lineTo(t.p2c(p),n.p2c(n.min)),h.lineTo(t.p2c(v),n.p2c(n.min));continue}var g=p,y=v;d<=m&&d<n.min&&m>=n.min?(p=(n.min-d)/(m-d)*(v-p)+p,d=n.min):m<=d&&m<n.min&&d>=n.min&&(v=(n.min-d)/(m-d)*(v-p)+p,m=n.min),d>=m&&d>n.max&&m<=n.max?(p=(n.max-d)/(m-d)*(v-p)+p,d=n.max):m>=d&&m>n.max&&d<=n.max&&(v=(n.max-d)/(m-d)*(v-p)+p,m=n.max),p!=g&&h.lineTo(t.p2c(g),n.p2c(d)),h.lineTo(t.p2c(p),n.p2c(d)),h.lineTo(t.p2c(v),n.p2c(m)),v!=y&&(h.lineTo(t.p2c(v),n.p2c(m)),h.lineTo(t.p2c(y),n.p2c(m)))}}h.save(),h.translate(m.left,m.top),h.lineJoin="round";var r=e.lines.lineWidth,i=e.shadowSize;if(r>0&&i>0){h.lineWidth=i,h.strokeStyle="rgba(0,0,0,0.1)";var s=Math.PI/18;t(e.datapoints,Math.sin(s)*(r/2+i/2),Math.cos(s)*(r/2+i/2),e.xaxis,e.yaxis),h.lineWidth=i/2,t(e.datapoints,Math.sin(s)*(r/2+i/4),Math.cos(s)*(r/2+i/4),e.xaxis,e.yaxis)}h.lineWidth=r,h.strokeStyle=e.color;var o=rt(e.lines,e.color,0,y);o&&(h.fillStyle=o,n(e.datapoints,e.xaxis,e.yaxis)),r>0&&t(e.datapoints,0,0,e.xaxis,e.yaxis),h.restore()}function et(e){function t(e,t,n,r,i,s,o,u){var a=e.points,f=e.pointsize;for(var l=0;l<a.length;l+=f){var c=a[l],p=a[l+1];if(c==null||c<s.min||c>s.max||p<o.min||p>o.max)continue;h.beginPath(),c=s.p2c(c),p=o.p2c(p)+r,u=="circle"?h.arc(c,p,t,0,i?Math.PI:Math.PI*2,!1):u(h,c,p,t,i),h.closePath(),n&&(h.fillStyle=n,h.fill()),h.stroke()}}h.save(),h.translate(m.left,m.top);var n=e.points.lineWidth,r=e.shadowSize,i=e.points.radius,s=e.points.symbol;n==0&&(n=1e-4);if(n>0&&r>0){var o=r/2;h.lineWidth=o,h.strokeStyle="rgba(0,0,0,0.1)",t(e.datapoints,i,null,o+o/2,!0,e.xaxis,e.yaxis,s),h.strokeStyle="rgba(0,0,0,0.2)",t(e.datapoints,i,null,o/2,!0,e.xaxis,e.yaxis,s)}h.lineWidth=n,h.strokeStyle=e.color,t(e.datapoints,i,rt(e.points,e.color),0,!1,e.xaxis,e.yaxis,s),h.restore()}function tt(e,t,n,r,i,s,o,u,a,f,l,c){var h,p,d,v,m,g,y,b,w;l?(b=g=y=!0,m=!1,h=n,p=e,v=t+r,d=t+i,p<h&&(w=p,p=h,h=w,m=!0,g=!1)):(m=g=y=!0,b=!1,h=e+r,p=e+i,d=n,v=t,v<d&&(w=v,v=d,d=w,b=!0,y=!1));if(p<u.min||h>u.max||v<a.min||d>a.max)return;h<u.min&&(h=u.min,m=!1),p>u.max&&(p=u.max,g=!1),d<a.min&&(d=a.min,b=!1),v>a.max&&(v=a.max,y=!1),h=u.p2c(h),d=a.p2c(d),p=u.p2c(p),v=a.p2c(v),o&&(f.beginPath(),f.moveTo(h,d),f.lineTo(h,v),f.lineTo(p,v),f.lineTo(p,d),f.fillStyle=o(d,v),f.fill()),c>0&&(m||g||y||b)&&(f.beginPath(),f.moveTo(h,d+s),m?f.lineTo(h,v+s):f.moveTo(h,v+s),y?f.lineTo(p,v+s):f.moveTo(p,v+s),g?f.lineTo(p,d+s):f.moveTo(p,d+s),b?f.lineTo(h,d+s):f.moveTo(h,d+s),f.stroke())}function nt(e){function t(t,n,r,i,s,o,u){var a=t.points,f=t.pointsize;for(var l=0;l<a.length;l+=f){if(a[l]==null)continue;tt(a[l],a[l+1],a[l+2],n,r,i,s,o,u,h,e.bars.horizontal,e.bars.lineWidth)}}h.save(),h.translate(m.left,m.top),h.lineWidth=e.bars.lineWidth,h.strokeStyle=e.color;var n;switch(e.bars.align){case"left":n=0;break;case"right":n=-e.bars.barWidth;break;case"center":n=-e.bars.barWidth/2;break;default:throw new Error("Invalid bar alignment: "+e.bars.align)}var r=e.bars.fill?function(t,n){return rt(e.bars,e.color,t,n)}:null;t(e.datapoints,n,n+e.bars.barWidth,0,r,e.xaxis,e.yaxis),h.restore()}function rt(t,n,r,i){var s=t.fill;if(!s)return null;if(t.fillColor)return bt(t.fillColor,r,i,n);var o=e.color.parse(n);return o.a=typeof s=="number"?s:.4,o.normalize(),o.toString()}function it(){t.find(".legend").remove();if(!a.legend.show)return;var n=[],r=[],i=!1,s=a.legend.labelFormatter,o,f;for(var l=0;l<u.length;++l)o=u[l],o.label&&(f=s?s(o.label,o):o.label,f&&r.push({label:f,color:o.color}));if(a.legend.sorted)if(e.isFunction(a.legend.sorted))r.sort(a.legend.sorted);else if(a.legend.sorted=="reverse")r.reverse();else{var c=a.legend.sorted!="descending";r.sort(function(e,t){return e.label==t.label?0:e.label<t.label!=c?1:-1})}for(var l=0;l<r.length;++l){var h=r[l];l%a.legend.noColumns==0&&(i&&n.push("</tr>"),n.push("<tr>"),i=!0),n.push('<td class="legendColorBox"><div style="border:1px solid '+a.legend.labelBoxBorderColor+';padding:1px"><div style="width:4px;height:0;border:5px solid '+h.color+';overflow:hidden"></div></div></td>'+'<td class="legendLabel">'+h.label+"</td>")}i&&n.push("</tr>");if(n.length==0)return;var p='<table style="font-size:smaller;color:'+a.grid.color+'">'+n.join("")+"</table>";if(a.legend.container!=null)e(a.legend.container).html(p);else{var d="",v=a.legend.position,g=a.legend.margin;g[0]==null&&(g=[g,g]),v.charAt(0)=="n"?d+="top:"+(g[1]+m.top)+"px;":v.charAt(0)=="s"&&(d+="bottom:"+(g[1]+m.bottom)+"px;"),v.charAt(1)=="e"?d+="right:"+(g[0]+m.right)+"px;":v.charAt(1)=="w"&&(d+="left:"+(g[0]+m.left)+"px;");var y=e('<div class="legend">'+p.replace('style="','style="position:absolute;'+d+";")+"</div>").appendTo(t);if(a.legend.backgroundOpacity!=0){var b=a.legend.backgroundColor;b==null&&(b=a.grid.backgroundColor,b&&typeof b=="string"?b=e.color.parse(b):b=e.color.extract(y,"background-color"),b.a=1,b=b.toString());var w=y.children();e('<div style="position:absolute;width:'+w.width()+"px;height:"+w.height()+"px;"+d+"background-color:"+b+';"> </div>').prependTo(y).css("opacity",a.legend.backgroundOpacity)}}}function ut(e,t,n){var r=a.grid.mouseActiveRadius,i=r*r+1,s=null,o=!1,f,l,c;for(f=u.length-1;f>=0;--f){if(!n(u[f]))continue;var h=u[f],p=h.xaxis,d=h.yaxis,v=h.datapoints.points,m=p.c2p(e),g=d.c2p(t),y=r/p.scale,b=r/d.scale;c=h.datapoints.pointsize,p.options.inverseTransform&&(y=Number.MAX_VALUE),d.options.inverseTransform&&(b=Number.MAX_VALUE);if(h.lines.show||h.points.show)for(l=0;l<v.length;l+=c){var w=v[l],E=v[l+1];if(w==null)continue;if(w-m>y||w-m<-y||E-g>b||E-g<-b)continue;var S=Math.abs(p.p2c(w)-e),x=Math.abs(d.p2c(E)-t),T=S*S+x*x;T<i&&(i=T,s=[f,l/c])}if(h.bars.show&&!s){var N=h.bars.align=="left"?0:-h.bars.barWidth/2,C=N+h.bars.barWidth;for(l=0;l<v.length;l+=c){var w=v[l],E=v[l+1],k=v[l+2];if(w==null)continue;if(u[f].bars.horizontal?m<=Math.max(k,w)&&m>=Math.min(k,w)&&g>=E+N&&g<=E+C:m>=w+N&&m<=w+C&&g>=Math.min(k,E)&&g<=Math.max(k,E))s=[f,l/c]}}}return s?(f=s[0],l=s[1],c=u[f].datapoints.pointsize,{datapoint:u[f].datapoints.points.slice(l*c,(l+1)*c),dataIndex:l,series:u[f],seriesIndex:f}):null}function at(e){a.grid.hoverable&&ct("plothover",e,function(e){return e["hoverable"]!=0})}function ft(e){a.grid.hoverable&&ct("plothover",e,function(e){return!1})}function lt(e){ct("plotclick",e,function(e){return e["clickable"]!=0})}function ct(e,n,r){var i=c.offset(),s=n.pageX-i.left-m.left,o=n.pageY-i.top-m.top,u=L({left:s,top:o});u.pageX=n.pageX,u.pageY=n.pageY;var f=ut(s,o,r);f&&(f.pageX=parseInt(f.series.xaxis.p2c(f.datapoint[0])+i.left+m.left,10),f.pageY=parseInt(f.series.yaxis.p2c(f.datapoint[1])+i.top+m.top,10));if(a.grid.autoHighlight){for(var l=0;l<st.length;++l){var h=st[l];h.auto==e&&(!f||h.series!=f.series||h.point[0]!=f.datapoint[0]||h.point[1]!=f.datapoint[1])&&vt(h.series,h.point)}f&&dt(f.series,f.datapoint,e)}t.trigger(e,[u,f])}function ht(){var e=a.interaction.redrawOverlayInterval;if(e==-1){pt();return}ot||(ot=setTimeout(pt,e))}function pt(){ot=null,p.save(),l.clear(),p.translate(m.left,m.top);var e,t;for(e=0;e<st.length;++e)t=st[e],t.series.bars.show?yt(t.series,t.point):gt(t.series,t.point);p.restore(),E(b.drawOverlay,[p])}function dt(e,t,n){typeof e=="number"&&(e=u[e]);if(typeof t=="number"){var r=e.datapoints.pointsize;t=e.datapoints.points.slice(r*t,r*(t+1))}var i=mt(e,t);i==-1?(st.push({series:e,point:t,auto:n}),ht()):n||(st[i].auto=!1)}function vt(e,t){if(e==null&&t==null){st=[],ht();return}typeof e=="number"&&(e=u[e]);if(typeof t=="number"){var n=e.datapoints.pointsize;t=e.datapoints.points.slice(n*t,n*(t+1))}var r=mt(e,t);r!=-1&&(st.splice(r,1),ht())}function mt(e,t){for(var n=0;n<st.length;++n){var r=st[n];if(r.series==e&&r.point[0]==t[0]&&r.point[1]==t[1])return n}return-1}function gt(t,n){var r=n[0],i=n[1],s=t.xaxis,o=t.yaxis,u=typeof t.highlightColor=="string"?t.highlightColor:e.color.parse(t.color).scale("a",.5).toString();if(r<s.min||r>s.max||i<o.min||i>o.max)return;var a=t.points.radius+t.points.lineWidth/2;p.lineWidth=a,p.strokeStyle=u;var f=1.5*a;r=s.p2c(r),i=o.p2c(i),p.beginPath(),t.points.symbol=="circle"?p.arc(r,i,f,0,2*Math.PI,!1):t.points.symbol(p,r,i,f,!1),p.closePath(),p.stroke()}function yt(t,n){var r=typeof t.highlightColor=="string"?t.highlightColor:e.color.parse(t.color).scale("a",.5).toString(),i=r,s=t.bars.align=="left"?0:-t.bars.barWidth/2;p.lineWidth=t.bars.lineWidth,p.strokeStyle=r,tt(n[0],n[1],n[2]||0,s,s+t.bars.barWidth,0,function(){return i},t.xaxis,t.yaxis,p,t.bars.horizontal,t.bars.lineWidth)}function bt(t,n,r,i){if(typeof t=="string")return t;var s=h.createLinearGradient(0,r,0,n);for(var o=0,u=t.colors.length;o<u;++o){var a=t.colors[o];if(typeof a!="string"){var f=e.color.parse(i);a.brightness!=null&&(f=f.scale("rgb",a.brightness)),a.opacity!=null&&(f.a*=a.opacity),a=f.toString()}s.addColorStop(o/(u-1),a)}return s}var u=[],a={colors:["#edc240","#afd8f8","#cb4b4b","#4da74d","#9440ed"],legend:{show:!0,noColumns:1,labelFormatter:null,labelBoxBorderColor:"#ccc",container:null,position:"ne",margin:5,backgroundColor:null,backgroundOpacity:.85,sorted:null},xaxis:{show:null,position:"bottom",mode:null,font:null,color:null,tickColor:null,transform:null,inverseTransform:null,min:null,max:null,autoscaleMargin:null,ticks:null,tickFormatter:null,labelWidth:null,labelHeight:null,reserveSpace:null,tickLength:null,alignTicksWithAxis:null,tickDecimals:null,tickSize:null,minTickSize:null},yaxis:{autoscaleMargin:.02,position:"left"},xaxes:[],yaxes:[],series:{points:{show:!1,radius:3,lineWidth:2,fill:!0,fillColor:"#ffffff",symbol:"circle"},lines:{lineWidth:2,fill:!1,fillColor:null,steps:!1},bars:{show:!1,lineWidth:2,barWidth:1,fill:!0,fillColor:null,align:"left",horizontal:!1,zero:!0},shadowSize:3,highlightColor:null},grid:{show:!0,aboveData:!1,color:"#545454",backgroundColor:null,borderColor:null,tickColor:null,margin:0,labelMargin:5,axisMargin:8,borderWidth:2,minBorderMargin:null,markings:null,markingsColor:"#f4f4f4",markingsLineWidth:2,clickable:!1,hoverable:!1,autoHighlight:!0,mouseActiveRadius:10},interaction:{redrawOverlayInterval:1e3/60},hooks:{}},f=null,l=null,c=null,h=null,p=null,d=[],v=[],m={left:0,right:0,top:0,bottom
:0},g=0,y=0,b={processOptions:[],processRawData:[],processDatapoints:[],processOffset:[],drawBackground:[],drawSeries:[],draw:[],bindEvents:[],drawOverlay:[],shutdown:[]},w=this;w.setData=T,w.setupGrid=R,w.draw=V,w.getPlaceholder=function(){return t},w.getCanvas=function(){return f.element},w.getPlotOffset=function(){return m},w.width=function(){return g},w.height=function(){return y},w.offset=function(){var e=c.offset();return e.left+=m.left,e.top+=m.top,e},w.getData=function(){return u},w.getAxes=function(){var t={},n;return e.each(d.concat(v),function(e,n){n&&(t[n.direction+(n.n!=1?n.n:"")+"axis"]=n)}),t},w.getXAxes=function(){return d},w.getYAxes=function(){return v},w.c2p=L,w.p2c=A,w.getOptions=function(){return a},w.highlight=dt,w.unhighlight=vt,w.triggerRedrawOverlay=ht,w.pointOffset=function(e){return{left:parseInt(d[C(e,"x")-1].p2c(+e.x)+m.left,10),top:parseInt(v[C(e,"y")-1].p2c(+e.y)+m.top,10)}},w.shutdown=H,w.resize=function(){var e=t.width(),n=t.height();f.resize(e,n),l.resize(e,n)},w.hooks=b,S(w),x(s),D(),T(r),R(),V(),P();var st=[],ot=null}function i(e,t){return t*Math.floor(e/t)}var t=Object.prototype.hasOwnProperty;n.prototype.resize=function(e,t){if(e<=0||t<=0)throw new Error("Invalid dimensions for plot, width = "+e+", height = "+t);var n=this.element,r=this.context,i=this.pixelRatio;this.width!=e&&(n.width=e*i,n.style.width=e+"px",this.width=e),this.height!=t&&(n.height=t*i,n.style.height=t+"px",this.height=t),r.restore(),r.save(),r.scale(i,i)},n.prototype.clear=function(){this.context.clearRect(0,0,this.width,this.height)},n.prototype.render=function(){var e=this._textCache;for(var n in e)if(t.call(e,n)){var r=this.getTextLayer(n),i=e[n];r.hide();for(var s in i)if(t.call(i,s)){var o=i[s];for(var u in o)if(t.call(o,u)){var a=o[u].positions;for(var f=0,l;l=a[f];f++)l.active?l.rendered||(r.append(l.element),l.rendered=!0):(a.splice(f--,1),l.rendered&&l.element.detach());a.length==0&&delete o[u]}}r.show()}},n.prototype.getTextLayer=function(t){var n=this.text[t];return n==null&&(this.textContainer==null&&(this.textContainer=e("<div class='flot-text'></div>").css({position:"absolute",top:0,left:0,bottom:0,right:0,"font-size":"smaller",color:"#545454"}).insertAfter(this.element)),n=this.text[t]=e("<div></div>").addClass(t).css({position:"absolute",top:0,left:0,bottom:0,right:0}).appendTo(this.textContainer)),n},n.prototype.getTextInfo=function(t,n,r,i,s){var o,u,a,f;n=""+n,typeof r=="object"?o=r.style+" "+r.variant+" "+r.weight+" "+r.size+"px/"+r.lineHeight+"px "+r.family:o=r,u=this._textCache[t],u==null&&(u=this._textCache[t]={}),a=u[o],a==null&&(a=u[o]={}),f=a[n];if(f==null){var l=e("<div></div>").html(n).css({position:"absolute","max-width":s,top:-9999}).appendTo(this.getTextLayer(t));typeof r=="object"?l.css({font:o,color:r.color}):typeof r=="string"&&l.addClass(r),f=a[n]={width:l.outerWidth(!0),height:l.outerHeight(!0),element:l,positions:[]},l.detach()}return f},n.prototype.addText=function(e,t,n,r,i,s,o,u,a){var f=this.getTextInfo(e,r,i,s,o),l=f.positions;u=="center"?t-=f.width/2:u=="right"&&(t-=f.width),a=="middle"?n-=f.height/2:a=="bottom"&&(n-=f.height);for(var c=0,h;h=l[c];c++)if(h.x==t&&h.y==n){h.active=!0;return}h={active:!0,rendered:!1,element:l.length?f.element.clone():f.element,x:t,y:n},l.push(h),h.element.css({top:Math.round(n),left:Math.round(t),"text-align":u})},n.prototype.removeText=function(e,n,r,i,s,o){if(i==null){var u=this._textCache[e];if(u!=null)for(var a in u)if(t.call(u,a)){var f=u[a];for(var l in f)if(t.call(f,l)){var c=f[l].positions;for(var h=0,p;p=c[h];h++)p.active=!1}}}else{var c=this.getTextInfo(e,i,s,o).positions;for(var h=0,p;p=c[h];h++)p.x==n&&p.y==r&&(p.active=!1)}},e.plot=function(t,n,i){var s=new r(e(t),n,i,e.plot.plugins);return s},e.plot.version="0.8.1",e.plot.plugins=[],e.fn.plot=function(t,n){return this.each(function(){e.plot(this,t,n)})}}(jQuery);

==> figures/flot/flotjs/jquery.flot.navigate.min.js <==
/* Flot plugin for adding the ability to pan and zoom the plot.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The default behaviour is double click and scrollwheel up/down to zoom in, drag
to pan. The plugin defines plot.zoom({ center }), plot.zoomOut() and
plot.pan( offset ) so you easily can add custom controls. It also fires
"plotpan" and "plotzoom" events, useful for synchronizing plots.

The plugin supports these options:

	zoom: {
		interactive: false
		trigger: "dblclick" // or "click" for single click
		amount: 1.5         // 2 = 200% (zoom in), 0.5 = 50% (zoom out)
	}

	pan: {
		interactive: false
		cursor: "move"      // CSS mouse cursor value used when dragging, e.g. "pointer"
		frameRate: 20
	}

	xaxis, yaxis, x2axis, y2axis: {
		zoomRange: null  // or [ number, number ] (min range, max range) or false
		panRange: null   // or [ number, number ] (min, max) or false
	}

"interactive" enables the built-in drag/click behaviour. If you enable
interactive for pan, then you'll have a basic plot that supports moving
around; the same for zoom.

"amount" specifies the default amount to zoom in (so 1.5 = 150%) relative to
the current viewport.

"cursor" is a standard CSS mouse cursor string used for visual feedback to the
user when dragging.

"frameRate" specifies the maximum number of times per second the plot will
update itself while the user is panning around on it (set to null to disable
intermediate pans, the plot will then not update until the mouse button is
released).

"zoomRange" is the interval in which zooming can happen, e.g. with zoomRange:
[1, 100] the zoom will never scale the axis so that the difference between min
and max is smaller than 1 or larger than 100. You can set either end to null
to ignore, e.g. [1, null]. If you set zoomRange to false, zooming on that axis
will be disabled.

"panRange" confines the panning to stay within a range, e.g. with panRange:
[-10, 20] panning stops at -10 in one end and at 20 in the other. Either can
be null, e.g. [-10, null]. If you set panRange to false, panning on that axis
will be disabled.

Example API usage:

	plot = $.plot(...);

	// zoom default amount in on the pixel ( 10, 20 )
	plot.zoom({ center: { left: 10, top: 20 } });

	// zoom out again
	plot.zoomOut({ center: { left: 10, top: 20 } });

	// zoom 200% in on the pixel (10, 20)
	plot.zoom({ amount: 2, center: { left: 10, top: 20 } });

	// pan 100 pixels to the left and 20 down
	plot.pan({ left: -100, top: 20 })

Here, "center" specifies where the center of the zooming should happen. Note
that this is defined in pixel space, not the space of the data points (you can
use the p2c helpers on the axes in Flot to help you convert between these).

"amount" is the amount to zoom the viewport relative to the current range, so
1 is 100% (i.e. no change), 1.5 is 150% (zoom in), 0.7 is 70% (zoom out). You
can set the default in the options.

*/// First two dependencies, jquery.event.drag.js and
// jquery.mousewheel.js, we put them inline here to save people the
// effort of downloading them.
/*
jquery.event.drag.js ~ v1.5 ~ Copyright (c) 2008, Three Dub Media (http://threedubmedia.com)
Licensed under the MIT License ~ http://threedubmedia.googlecode.com/files/MIT-LICENSE.txt
*/(function(e){function t(i){var l,h=this,p=i.data||{};if(p.elem)h=i.dragTarget=p.elem,i.dragProxy=a.proxy||h,i.cursorOffsetX=p.pageX-p.left,i.cursorOffsetY=p.pageY-p.top,i.offsetX=i.pageX-i.cursorOffsetX,i.offsetY=i.pageY-i.cursorOffsetY;else if(a.dragging||p.which>0&&i.which!=p.which||e(i.target).is(p.not))return;switch(i.type){case"mousedown":return e.extend(p,e(h).offset(),{elem:h,target:i.target,pageX:i.pageX,pageY:i.pageY}),o.add(document,"mousemove mouseup",t,p),s(h,!1),a.dragging=null,!1;case!a.dragging&&"mousemove":if(r(i.pageX-p.pageX)+r(i.pageY-p.pageY)<p.distance)break;i.target=p.target,l=n(i,"dragstart",h),l!==!1&&(a.dragging=h,a.proxy=i.dragProxy=e(l||h)[0]);case"mousemove":if(a.dragging){if(l=n(i,"drag",h),u.drop&&(u.drop.allowed=l!==!1,u.drop.handler(i)),l!==!1)break;i.type="mouseup"};case"mouseup":o.remove(document,"mousemove mouseup",t),a.dragging&&(u.drop&&u.drop.handler(i),n(i,"dragend",h)),s(h,!0),a.dragging=a.proxy=p.elem=!1}return!0}function n(t,n,r){t.type=n;var i=e.event.dispatch.call(r,t);return i===!1?!1:i||t.result}function r(e){return Math.pow(e,2)}function i(){return a.dragging===!1}function s(e,t){e&&(e.unselectable=t?"off":"on",e.onselectstart=function(){return t},e.style&&(e.style.MozUserSelect=t?"":"none"))}e.fn.drag=function(e,t,n){return t&&this.bind("dragstart",e),n&&this.bind("dragend",n),e?this.bind("drag",t?t:e):this.trigger("drag")};var o=e.event,u=o.special,a=u.drag={not:":input",distance:0,which:1,dragging:!1,setup:function(n){n=e.extend({distance:a.distance,which:a.which,not:a.not},n||{}),n.distance=r(n.distance),o.add(this,"mousedown",t,n),this.attachEvent&&this.attachEvent("ondragstart",i)},teardown:function(){o.remove(this,"mousedown",t),this===a.dragging&&(a.dragging=a.proxy=!1),s(this,!0),this.detachEvent&&this.detachEvent("ondragstart",i)}};u.dragstart=u.dragend={setup:function(){},teardown:function(){}}})(jQuery),function(e){function t(t){var n=t||window.event,r=[].slice.call(arguments,1),i=0,s=0,o=0,t=e.event.fix(n);return t.type="mousewheel",n.wheelDelta&&(i=n.wheelDelta/120),n.detail&&(i=-n.detail/3),o=i,void 0!==n.axis&&n.axis===n.HORIZONTAL_AXIS&&(o=0,s=-1*i),void 0!==n.wheelDeltaY&&(o=n.wheelDeltaY/120),void 0!==n.wheelDeltaX&&(s=-1*n.wheelDeltaX/120),r.unshift(t,i,s,o),(e.event.dispatch||e.event.handle).apply(this,r)}var n=["DOMMouseScroll","mousewheel"];if(e.event.fixHooks)for(var r=n.length;r;)e.event.fixHooks[n[--r]]=e.event.mouseHooks;e.event.special.mousewheel={setup:function(){if(this.addEventListener)for(var e=n.length;e;)this.addEventListener(n[--e],t,!1);else this.onmousewheel=t},teardown:function(){if(this.removeEventListener)for(var e=n.length;e;)this.removeEventListener(n[--e],t,!1);else this.onmousewheel=null}},e.fn.extend({mousewheel:function(e){return e?this.bind("mousewheel",e):this.trigger("mousewheel")},unmousewheel:function(e){return this.unbind("mousewheel",e)}})}(jQuery),function(e){function n(t){function n(e,n){var r=t.offset();r.left=e.pageX-r.left,r.top=e.pageY-r.top,n?t.zoomOut({center:r}):t.zoom({center:r})}function r(e,t){return e.preventDefault(),n(e,t<0),!1}function a(e){if(e.which!=1)return!1;var n=t.getPlaceholder().css("cursor");n&&(i=n),t.getPlaceholder().css("cursor",t.getOptions().pan.cursor),s=e.pageX,o=e.pageY}function f(e){var n=t.getOptions().pan.frameRate;if(u||!n)return;u=setTimeout(function(){t.pan({left:s-e.pageX,top:o-e.pageY}),s=e.pageX,o=e.pageY,u=null},1/n*1e3)}function l(e){u&&(clearTimeout(u),u=null),t.getPlaceholder().css("cursor",i),t.pan({left:s-e.pageX,top:o-e.pageY})}function c(e,t){var i=e.getOptions();i.zoom.interactive&&(t[i.zoom.trigger](n),t.mousewheel(r)),i.pan.interactive&&(t.bind("dragstart",{distance:10},a),t.bind("drag",f),t.bind("dragend",l))}function h(e,t){t.unbind(e.getOptions().zoom.trigger,n),t.unbind("mousewheel",r),t.unbind("dragstart",a),t.unbind("drag",f),t.unbind("dragend",l),u&&clearTimeout(u)}var i="default",s=0,o=0,u=null;t.zoomOut=function(e){e||(e={}),e.amount||(e.amount=t.getOptions().zoom.amount),e.amount=1/e.amount,t.zoom(e)},t.zoom=function(n){n||(n={});var r=n.center,i=n.amount||t.getOptions().zoom.amount,s=t.width(),o=t.height();r||(r={left:s/2,top:o/2});var u=r.left/s,a=r.top/o,f={x:{min:r.left-u*s/i,max:r.left+(1-u)*s/i},y:{min:r.top-a*o/i,max:r.top+(1-a)*o/i}};e.each(t.getAxes(),function(e,t){var n=t.options,r=f[t.direction].min,i=f[t.direction].max,s=n.zoomRange,o=n.panRange;if(s===!1)return;r=t.c2p(r),i=t.c2p(i);if(r>i){var u=r;r=i,i=u}o&&(o[0]!=null&&r<o[0]&&(r=o[0]),o[1]!=null&&i>o[1]&&(i=o[1]));var a=i-r;if(s&&(s[0]!=null&&a<s[0]||s[1]!=null&&a>s[1]))return;n.min=r,n.max=i}),t.setupGrid(),t.draw(),n.preventEvent||t.getPlaceholder().trigger("plotzoom",[t,n])},t.pan=function(n){var r={x:+n.left,y:+n.top};isNaN(r.x)&&(r.x=0),isNaN(r.y)&&(r.y=0),e.each(t.getAxes(),function(e,t){var n=t.options,i,s,o=r[t.direction];i=t.c2p(t.p2c(t.min)+o),s=t.c2p(t.p2c(t.max)+o);var u=n.panRange;if(u===!1)return;u&&(u[0]!=null&&u[0]>i&&(o=u[0]-i,i+=o,s+=o),u[1]!=null&&u[1]<s&&(o=u[1]-s,i+=o,s+=o)),n.min=i,n.max=s}),t.setupGrid(),t.draw(),n.preventEvent||t.getPlaceholder().trigger("plotpan",[t,n])},t.hooks.bindEvents.push(c),t.hooks.shutdown.push(h)}var t={xaxis:{zoomRange:null,panRange:null},zoom:{interactive:!1,trigger:"dblclick",amount:1.5},pan:{interactive:!1,cursor:"move",frameRate:20}};e.plot.plugins.push({init:n,options:t,name:"navigate",version:"1.3"})}(jQuery);

==> figures/flot/flotjs/jquery.flot.pie.min.js <==
/* Flot plugin for rendering pie charts.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The plugin assumes that each series has a single data value, and that each
value is a positive integer or zero.  Negative numbers don't make sense for a
pie chart, and have unpredictable results.  The values do NOT need to be
passed in as percentages; the plugin will calculate the total and per-slice
percentages internally.

* Created by Brian Medendorp

* Updated with contributions from btburnett3, Anthony Aragues and Xavi Ivars

The plugin supports these options:

	series: {
		pie: {
			show: true/false
			radius: 0-1 for percentage of fullsize, or a specified pixel length, or 'auto'
			innerRadius: 0-1 for percentage of fullsize or a specified pixel length, for creating a donut effect
			startAngle: 0-2 factor of PI used for starting angle (in radians) i.e 3/2 starts at the top, 0 and 2 have the same result
			tilt: 0-1 for percentage to tilt the pie, where 1 is no tilt, and 0 is completely flat (nothing will show)
			offset: {
				top: integer value to move the pie up or down
				left: integer value to move the pie left or right, or 'auto'
			},
			stroke: {
				color: any hexidecimal color value (other formats may or may not work, so best to stick with something like '#FFF')
				width: integer pixel width of the stroke
			},
			label: {
				show: true/false, or 'auto'
				formatter:  a user-defined function that modifies the text/style of the label text
				radius: 0-1 for percentage of fullsize, or a specified pixel length
				background: {
					color: any hexidecimal color value (other formats may or may not work, so best to stick with something like '#000')
					opacity: 0-1
				},
				threshold: 0-1 for the percentage value at which to hide labels (if they're too small)
			},
			combine: {
				threshold: 0-1 for the percentage value at which to combine slices (if they're too small)
				color: any hexidecimal color value (other formats may or may not work, so best to stick with something like '#CCC'), if null, the plugin will automatically use the color of the first slice to be combined
				label: any text value of what the combined slice should be labeled
			}
			highlight: {
				opacity: 0-1
			}
		}
	}

More detail and specific examples can be found in the included HTML file.

*/(function(e){function r(r){function p(t,n,r){l||(l=!0,s=t.getCanvas(),o=e(s).parent(),i=t.getOptions(),t.setData(d(t.getData())))}function d(t){var n=0,r=0,s=0,o=i.series.pie.combine.color,u=[];for(var a=0;a<t.length;++a){var f=t[a].data;e.isArray(f)&&f.length==1&&(f=f[0]),e.isArray(f)?!isNaN(parseFloat(f[1]))&&isFinite(f[1])?f[1]=+f[1]:f[1]=0:!isNaN(parseFloat(f))&&isFinite(f)?f=[1,+f]:f=[1,0],t[a].data=[f]}for(var a=0;a<t.length;++a)n+=t[a].data[0][1];for(var a=0;a<t.length;++a){var f=t[a].data[0][1];f/n<=i.series.pie.combine.threshold&&(r+=f,s++,o||(o=t[a].color))}for(var a=0;a<t.length;++a){var f=t[a].data[0][1];(s<2||f/n>i.series.pie.combine.threshold)&&u.push({data:[[1,f]],color:t[a].color,label:t[a].label,angle:f*Math.PI*2/n,percent:f/(n/100)})}return s>1&&u.push({data:[[1,r]],color:o,label:i.series.pie.combine.label,angle:r*Math.PI*2/n,percent:r/(n/100)}),u}function v(r,s){function y(){c.clearRect(0,0,h,p),o.children().filter(".pieLabel, .pieLabelBackground").remove()}function b(){var e=i.series.pie.shadow.left,t=i.series.pie.shadow.top,n=10,r=i.series.pie.shadow.alpha,s=i.series.pie.radius>1?i.series.pie.radius:u*i.series.pie.radius;if(s>=h/2-e||s*i.series.pie.tilt>=p/2-t||s<=n)return;c.save(),c.translate(e,t),c.globalAlpha=r,c.fillStyle="#000",c.translate(a,f),c.scale(1,i.series.pie.tilt);for(var o=1;o<=n;o++)c.beginPath(),c.arc(0,0,s,0,Math.PI*2,!1),c.fill(),s-=o;c.restore()}function w(){function l(e,t,i){if(e<=0||isNaN(e))return;i?c.fillStyle=t:(c.strokeStyle=t,c.lineJoin="round"),c.beginPath(),Math.abs(e-Math.PI*2)>1e-9&&c.moveTo(0,0),c.arc(0,0,n,r,r+e/2,!1),c.arc(0,0,n,r+e/2,r+e,!1),c.closePath(),r+=e,i?c.fill():c.stroke()}function d(){function l(t,n,s){if(t.data[0][1]==0)return!0;var u=i.legend.labelFormatter,l,c=i.series.pie.label.formatter;u?l=u(t.label,t):l=t.label,c&&(l=c(l,t));var d=(n+t.angle+n)/2,v=a+Math.round(Math.cos(d)*r),m=f+Math.round(Math.sin(d)*r)*i.series.pie.tilt,g="<span class='pieLabel' id='pieLabel"+s+"' style='position:absolute;top:"+m+"px;left:"+v+"px;'>"+l+"</span>";o.append(g);var y=o.children("#pieLabel"+s),b=m-y.height()/2,w=v-y.width()/2;y.css("top",b),y.css("left",w);if(0-b>0||0-w>0||p-(b+y.height())<0||h-(w+y.width())<0)return!1;if(i.series.pie.label.background.opacity!=0){var E=i.series.pie.label.background.color;E==null&&(E=t.color);var S="top:"+b+"px;left:"+w+"px;";e("<div class='pieLabelBackground' style='position:absolute;width:"+y.width()+"px;height:"+y.height()+"px;"+S+"background-color:"+E+";'></div>").css("opacity",i.series.pie.label.background.opacity).insertBefore(y)}return!0}var n=t,r=i.series.pie.label.radius>1?i.series.pie.label.radius:u*i.series.pie.label.radius;for(var s=0;s<v.length;++s){if(v[s].percent>=i.series.pie.label.threshold*100&&!l(v[s],n,s))return!1;n+=v[s].angle}return!0}var t=Math.PI*i.series.pie.startAngle,n=i.series.pie.radius>1?i.series.pie.radius:u*i.series.pie.radius;c.save(),c.translate(a,f),c.scale(1,i.series.pie.tilt),c.save();var r=t;for(var s=0;s<v.length;++s)v[s].startAngle=r,l(v[s].angle,v[s].color,!0);c.restore();if(i.series.pie.stroke.width>0){c.save(),c.lineWidth=i.series.pie.stroke.width,r=t;for(var s=0;s<v.length;++s)l(v[s].angle,i.series.pie.stroke.color,!1);c.restore()}return m(c),c.restore(),i.series.pie.label.show?d():!0}if(!o)return;var h=r.getPlaceholder().width(),p=r.getPlaceholder().height(),d=o.children().filter(".legend").children().width()||0;c=s,l=!1,u=Math.min(h,p/i.series.pie.tilt)/2,f=p/2+i.series.pie.offset.top,a=h/2,i.series.pie.offset.left=="auto"?i.legend.position.match("w")?a+=d/2:a-=d/2:a+=i.series.pie.offset.left,a<u?a=u:a>h-u&&(a=h-u);var v=r.getData(),g=0;do g>0&&(u*=n),g+=1,y(),i.series.pie.tilt<=.8&&b();while(!w()&&g<t);g>=t&&(y(),o.prepend("<div class='error'>Could not draw pie with labels contained inside canvas</div>")),r.setSeries&&r.insertLegend&&(r.setSeries(v),r.insertLegend())}function m(e){if(i.series.pie.innerRadius>0){e.save();var t=i.series.pie.innerRadius>1?i.series.pie.innerRadius:u*i.series.pie.innerRadius;e.globalCompositeOperation="destination-out",e.beginPath(),e.fillStyle=i.series.pie.stroke.color,e.arc(0,0,t,0,Math.PI*2,!1),e.fill(),e.closePath(),e.restore(),e.save(),e.beginPath(),e.strokeStyle=i.series.pie.stroke.color,e.arc(0,0,t,0,Math.PI*2,!1),e.stroke(),e.closePath(),e.restore()}}function g(e,t){for(var n=!1,r=-1,i=e.length,s=i-1;++r<i;s=r)(e[r][1]<=t[1]&&t[1]<e[s][1]||e[s][1]<=t[1]&&t[1]<e[r][1])&&t[0]<(e[s][0]-e[r][0])*(t[1]-e[r][1])/(e[s][1]-e[r][1])+e[r][0]&&(n=!n);return n}function y(e,t){var n=r.getData(),i=r.getOptions(),s=i.series.pie.radius>1?i.series.pie.radius:u*i.series.pie.radius,o,l;for(var h=0;h<n.length;++h){var p=n[h];if(p.pie.show){c.save(),c.beginPath(),c.moveTo(0,0),c.arc(0,0,s,p.startAngle,p.startAngle+p.angle/2,!1),c.arc(0,0,s,p.startAngle+p.angle/2,p.startAngle+p.angle,!1),c.closePath(),o=e-a,l=t-f;if(c.isPointInPath){if(c.isPointInPath(e-a,t-f))return c.restore(),{datapoint:[p.percent,p.data],dataIndex:0,series:p,seriesIndex:h}}else{var d=s*Math.cos(p.startAngle),v=s*Math.sin(p.startAngle),m=s*Math.cos(p.startAngle+p.angle/4),y=s*Math.sin(p.startAngle+p.angle/4),b=s*Math.cos(p.startAngle+p.angle/2),w=s*Math.sin(p.startAngle+p.angle/2),E=s*Math.cos(p.startAngle+p.angle/1.5),S=s*Math.sin(p.startAngle+p.angle/1.5),x=s*Math.cos(p.startAngle+p.angle),T=s*Math.sin(p.startAngle+p.angle),N=[[0,0],[d,v],[m,y],[b,w],[E,S],[x,T]],C=[o,l];if(g(N,C))return c.restore(),{datapoint:[p.percent,p.data],dataIndex:0,series:p,seriesIndex:h}}c.restore()}}return null}function b(e){E("plothover",e)}function w(e){E("plotclick",e)}function E(e,t){var n=r.offset(),s=parseInt(t.pageX-n.left),u=parseInt(t.pageY-n.top),a=y(s,u);if(i.grid.autoHighlight)for(var f=0;f<h.length;++f){var l=h[f];l.auto==e&&(!a||l.series!=a.series)&&x(l.series)}a&&S(a.series,e);var c={pageX:t.pageX,pageY:t.pageY};o.trigger(e,[c,a])}function S(e,t){var n=T(e);n==-1?(h.push({series:e,auto:t}),r.triggerRedrawOverlay()):t||(h[n].auto=!1)}function x(e){e==null&&(h=[],r.triggerRedrawOverlay());var t=T(e);t!=-1&&(h.splice(t,1),r.triggerRedrawOverlay())}function T(e){for(var t=0;t<h.length;++t){var n=h[t];if(n.series==e)return t}return-1}function N(e,t){function s(e){if(e.angle<=0||isNaN(e.angle))return;t.fillStyle="rgba(255, 255, 255, "+n.series.pie.highlight.opacity+")",t.beginPath(),Math.abs(e.angle-Math.PI*2)>1e-9&&t.moveTo(0,0),t.arc(0,0,r,e.startAngle,e.startAngle+e.angle/2,!1),t.arc(0,0,r,e.startAngle+e.angle/2,e.startAngle+e.angle,!1),t.closePath(),t.fill()}var n=e.getOptions(),r=n.series.pie.radius>1?n.series.pie.radius:u*n.series.pie.radius;t.save(),t.translate(a,f),t.scale(1,n.series.pie.tilt);for(var i=0;i<h.length;++i)s(h[i].series);m(t),t.restore()}var s=null,o=null,u=null,a=null,f=null,l=!1,c=null,h=[];r.hooks.processOptions.push(function(e,t){t.series.pie.show&&(t.grid.show=!1,t.series.pie.label.show=="auto"&&(t.legend.show?t.series.pie.label.show=!1:t.series.pie.label.show=!0),t.series.pie.radius=="auto"&&(t.series.pie.label.show?t.series.pie.radius=.75:t.series.pie.radius=1),t.series.pie.tilt>1?t.series.pie.tilt=1:t.series.pie.tilt<0&&(t.series.pie.tilt=0))}),r.hooks.bindEvents.push(function(e,t){var n=e.getOptions();n.series.pie.show&&(n.grid.hoverable&&t.unbind("mousemove").mousemove(b),n.grid.clickable&&t.unbind("click").click(w))}),r.hooks.processDatapoints.push(function(e,t,n,r){var i=e.getOptions();i.series.pie.show&&p(e,t,n,r)}),r.hooks.drawOverlay.push(function(e,t){var n=e.getOptions();n.series.pie.show&&N(e,t)}),r.hooks.draw.push(function(e,t){var n=e.getOptions();n.series.pie.show&&v(e,t)})}var t=10,n=.95,i={series:{pie:{show:!1,radius:"auto",innerRadius:0,startAngle:1.5,tilt:1,shadow:{left:5,top:15,alpha:.02},offset:{top:0,left:"auto"},stroke:{color:"#fff",width:1},label:{show:"auto",formatter:function(e,t){return"<div style='font-size:x-small;text-align:center;padding:2px;color:"+t.color+";'>"+e+"<br/>"+Math.round(t.percent)+"%</div>"},radius:1,background:{color:null,opacity:0},threshold:0},combine:{threshold:-1,color:null,label:"Other"},highlight:{opacity:.5}}}};e.plot.plugins.push({init:r,options:i,name:"pie",version:"1.1"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.resize.min.js <==
/* Flot plugin for automatically redrawing plots as the placeholder resizes.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

It works by listening for changes on the placeholder div (through the jQuery
resize event plugin) - if the size changes, it will redraw the plot.

There are no options. If you need to disable the plugin for some plots, you
can just fix the size of their placeholders.

*//* Inline dependency:
 * jQuery resize event - v1.1 - 3/14/2010
 * http://benalman.com/projects/jquery-resize-plugin/
 *
 * Copyright (c) 2010 "Cowboy" Ben Alman
 * Dual licensed under the MIT and GPL licenses.
 * http://benalman.com/about/license/
 */(function(e,t,n){function c(){s=t[o](function(){r.each(function(){var t=e(this),n=t.width(),r=t.height(),i=e.data(this,a);(n!==i.w||r!==i.h)&&t.trigger(u,[i.w=n,i.h=r])}),c()},i[f])}var r=e([]),i=e.resize=e.extend(e.resize,{}),s,o="setTimeout",u="resize",a=u+"-special-event",f="delay",l="throttleWindow";i[f]=250,i[l]=!0,e.event.special[u]={setup:function(){if(!i[l]&&this[o])return!1;var t=e(this);r=r.add(t),e.data(this,a,{w:t.width(),h:t.height()}),r.length===1&&c()},teardown:function(){if(!i[l]&&this[o])return!1;var t=e(this);r=r.not(t),t.removeData(a),r.length||clearTimeout(s)},add:function(t){function s(t,i,s){var o=e(this),u=e.data(this,a);u.w=i!==n?i:o.width(),u.h=s!==n?s:o.height(),r.apply(this,arguments)}if(!i[l]&&this[o])return!1;var r;if(e.isFunction(t))return r=t,s;r=t.handler,t.handler=s}}})(jQuery,this),function(e){function n(e){function t(){var t=e.getPlaceholder();if(t.width()==0||t.height()==0)return;e.resize(),e.setupGrid(),e.draw()}function n(e,n){e.getPlaceholder().resize(t)}function r(e,n){e.getPlaceholder().unbind("resize",t)}e.hooks.bindEvents.push(n),e.hooks.shutdown.push(r)}var t={};e.plot.plugins.push({init:n,options:t,name:"resize",version:"1.0"})}(jQuery);

==> figures/flot/flotjs/jquery.flot.selection.min.js <==
/* Flot plugin for selecting regions of a plot.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The plugin supports these options:

selection: {
	mode: null or "x" or "y" or "xy",
	color: color,
	shape: "round" or "miter" or "bevel",
	minSize: number of pixels
}

Selection support is enabled by setting the mode to one of "x", "y" or "xy".
In "x" mode, the user will only be able to specify the x range, similarly for
"y" mode. For "xy", the selection becomes a rectangle where both ranges can be
specified. "color" is color of the selection (if you need to change the color
later on, you can get to it with plot.getOptions().selection.color). "shape"
is the shape of the corners of the selection.

"minSize" is the minimum size a selection can be in pixels. This value can
be customized to determine the smallest size a selection can be and still
have the selection rectangle be displayed. When customizing this value, the
fact that it refers to pixels, not axis units must be taken into account.
Thus, for example, if there is a bar graph in time mode with BarWidth set to 1
minute, setting "minSize" to 1 will not make the minimum selection size 1
minute, but rather 1 pixel. Note also that setting "minSize" to 0 will prevent
"plotunselected" events from being fired when the user clicks the mouse without
dragging.

When selection support is enabled, a "plotselected" event will be emitted on
the DOM element you passed into the plot function. The event handler gets a
parameter with the ranges selected on the axes, like this:

	placeholder.bind( "plotselected", function( event, ranges ) {
		alert("You selected " + ranges.xaxis.from + " to " + ranges.xaxis.to)
		// similar for yaxis - with multiple axes, the extra ones are in
		// x2axis, x3axis, ...
	});

The "plotselected" event is only fired when the user has finished making the
selection. A "plotselecting" event is fired during the process with the same
parameters as the "plotselected" event, in case you want to know what's
happening while it's happening,

A "plotunselected" event with no arguments is emitted when the user clicks the
mouse to remove the selection. As stated above, setting "minSize" to 0 will
destroy this behavior.

The plugin allso adds the following methods to the plot object:

- setSelection( ranges, preventEvent )

  Set the selection rectangle. The passed in ranges is on the same form as
  returned in the "plotselected" event. If the selection mode is "x", you
  should put in either an xaxis range, if the mode is "y" you need to put in
  an yaxis range and both xaxis and yaxis if the selection mode is "xy", like
  this:

	setSelection({ xaxis: { from: 0, to: 10 }, yaxis: { from: 40, to: 60 } });

  setSelection will trigger the "plotselected" event when called. If you don't
  want that to happen, e.g. if you're inside a "plotselected" handler, pass
  true as the second parameter. If you are using multiple axes, you can
  specify the ranges on any of those, e.g. as x2axis/x3axis/... instead of
  xaxis, the plugin picks the first one it sees.

- clearSelection( preventEvent )

  Clear the selection rectangle. Pass in true to avoid getting a
  "plotunselected" event.

- getSelection()

  Returns the current selection in the same format as the "plotselected"
  event. If there's currently no selection, the function returns null.

*/(function(e){function t(t){function s(e){n.active&&(h(e),t.getPlaceholder().trigger("plotselecting",[a()]))}function o(t){if(t.which!=1)return;document.body.focus(),document.onselectstart!==undefined&&r.onselectstart==null&&(r.onselectstart=document.onselectstart,document.onselectstart=function(){return!1}),document.ondrag!==undefined&&r.ondrag==null&&(r.ondrag=document.ondrag,document.ondrag=function(){return!1}),c(n.first,t),n.active=!0,i=function(e){u(e)},e(document).one("mouseup",i)}function u(e){return i=null,document.onselectstart!==undefined&&(document.onselectstart=r.onselectstart),document.ondrag!==undefined&&(document.ondrag=r.ondrag),n.active=!1,h(e),m()?f():(t.getPlaceholder().trigger("plotunselected",[]),t.getPlaceholder().trigger("plotselecting",[null])),!1}function a(){if(!m())return null;if(!n.show)return null;var r={},i=n.first,s=n.second;return e.each(t.getAxes(),function(e,t){if(t.used){var n=t.c2p(i[t.direction]),o=t.c2p(s[t.direction]);r[e]={from:Math.min(n,o),to:Math.max(n,o)}}}),r}function f(){var e=a();t.getPlaceholder().trigger("plotselected",[e]),e.xaxis&&e.yaxis&&t.getPlaceholder().trigger("selected",[{x1:e.xaxis.from,y1:e.yaxis.from,x2:e.xaxis.to,y2:e.yaxis.to}])}function l(e,t,n){return t<e?e:t>n?n:t}function c(e,r){var i=t.getOptions(),s=t.getPlaceholder().offset(),o=t.getPlotOffset();e.x=l(0,r.pageX-s.left-o.left,t.width()),e.y=l(0,r.pageY-s.top-o.top,t.height()),i.selection.mode=="y"&&(e.x=e==n.first?0:t.width()),i.selection.mode=="x"&&(e.y=e==n.first?0:t.height())}function h(e){if(e.pageX==null)return;c(n.second,e),m()?(n.show=!0,t.triggerRedrawOverlay()):p(!0)}function p(e){n.show&&(n.show=!1,t.triggerRedrawOverlay(),e||t.getPlaceholder().trigger("plotunselected",[]))}function d(e,n){var r,i,s,o,u=t.getAxes();for(var a in u){r=u[a];if(r.direction==n){o=n+r.n+"axis",!e[o]&&r.n==1&&(o=n+"axis");if(e[o]){i=e[o].from,s=e[o].to;break}}}e[o]||(r=n=="x"?t.getXAxes()[0]:t.getYAxes()[0],i=e[n+"1"],s=e[n+"2"]);if(i!=null&&s!=null&&i>s){var f=i;i=s,s=f}return{from:i,to:s,axis:r}}function v(e,r){var i,s,o=t.getOptions();o.selection.mode=="y"?(n.first.x=0,n.second.x=t.width()):(s=d(e,"x"),n.first.x=s.axis.p2c(s.from),n.second.x=s.axis.p2c(s.to)),o.selection.mode=="x"?(n.first.y=0,n.second.y=t.height()):(s=d(e,"y"),n.first.y=s.axis.p2c(s.from),n.second.y=s.axis.p2c(s.to)),n.show=!0,t.triggerRedrawOverlay(),!r&&m()&&f()}function m(){var e=t.getOptions().selection.minSize;return Math.abs(n.second.x-n.first.x)>=e&&Math.abs(n.second.y-n.first.y)>=e}var n={first:{x:-1,y:-1},second:{x:-1,y:-1},show:!1,active:!1},r={},i=null;t.clearSelection=p,t.setSelection=v,t.getSelection=a,t.hooks.bindEvents.push(function(e,t){var n=e.getOptions();n.selection.mode!=null&&(t.mousemove(s),t.mousedown(o))}),t.hooks.drawOverlay.push(function(t,r){if(n.show&&m()){var i=t.getPlotOffset(),s=t.getOptions();r.save(),r.translate(i.left,i.top);var o=e.color.parse(s.selection.color);r.strokeStyle=o.scale("a",.8).toString(),r.lineWidth=1,r.lineJoin=s.selection.shape,r.fillStyle=o.scale("a",.4).toString();var u=Math.min(n.first.x,n.second.x)+.5,a=Math.min(n.first.y,n.second.y)+.5,f=Math.abs(n.second.x-n.first.x)-1,l=Math.abs(n.second.y-n.first.y)-1;r.fillRect(u,a,f,l),r.strokeRect(u,a,f,l),r.restore()}}),t.hooks.shutdown.push(function(t,n){n.unbind("mousemove",s),n.unbind("mousedown",o),i&&e(document).unbind("mouseup",i)})}e.plot.plugins.push({init:t,options:{selection:{mode:null,color:"#e8cfac",shape:"round",minSize:5}},name:"selection",version:"1.1"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.stack.min.js <==
/* Flot plugin for stacking data sets rather than overlyaing them.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The plugin assumes the data is sorted on x (or y if stacking horizontally).
For line charts, it is assumed that if a line has an undefined gap (from a
null point), then the line above it should have the same gap - insert zeros
instead of "null" if you want another behaviour. This also holds for the start
and end of the chart. Note that stacking a mix of positive and negative values
in most instances doesn't make sense (so it looks weird).

Two or more series are stacked when their "stack" attribute is set to the same
key (which can be any number or string or just "true"). To specify the default
stack, you can set the stack option like this:

	series: {
		stack: null/false, true, or a key (number/string)
	}

You can also specify it for a single series, like this:

	$.plot( $("#placeholder"), [{
		data: [ ... ],
		stack: true
	}])

The stacking order is determined by the order of the data series in the array
(later series end up on top of the previous).

Internally, the plugin modifies the datapoints in each series, adding an
offset to the y value. For line series, extra data points are inserted through
interpolation. If there's a second y value, it's also adjusted (e.g for bar
charts or filled areas).

*/(function(e){function n(e){function t(e,t){var n=null;for(var r=0;r<t.length;++r){if(e==t[r])break;t[r].stack==e.stack&&(n=t[r])}return n}function n(e,n,r){if(n.stack==null||n.stack===!1)return;var i=t(n,e.getData());if(!i)return;var s=r.pointsize,o=r.points,u=i.datapoints.pointsize,a=i.datapoints.points,f=[],l,c,h,p,d,v,m=n.lines.show,g=n.bars.horizontal,y=s>2&&(g?r.format[2].x:r.format[2].y),b=m&&n.lines.steps,w=!0,E=g?1:0,S=g?0:1,x=0,T=0,N,C;for(;;){if(x>=o.length)break;N=f.length;if(o[x]==null){for(C=0;C<s;++C)f.push(o[x+C]);x+=s}else if(T>=a.length){if(!m)for(C=0;C<s;++C)f.push(o[x+C]);x+=s}else if(a[T]==null){for(C=0;C<s;++C)f.push(null);w=!0,T+=u}else{l=o[x+E],c=o[x+S],p=a[T+E],d=a[T+S],v=0;if(l==p){for(C=0;C<s;++C)f.push(o[x+C]);f[N+S]+=d,v=d,x+=s,T+=u}else if(l>p){if(m&&x>0&&o[x-s]!=null){h=c+(o[x-s+S]-c)*(p-l)/(o[x-s+E]-l),f.push(p),f.push(h+d);for(C=2;C<s;++C)f.push(o[x+C]);v=d}T+=u}else{if(w&&m){x+=s;continue}for(C=0;C<s;++C)f.push(o[x+C]);m&&T>0&&a[T-u]!=null&&(v=d+(a[T-u+S]-d)*(l-p)/(a[T-u+E]-p)),f[N+S]+=v,x+=s}w=!1,N!=f.length&&y&&(f[N+2]+=v)}if(b&&N!=f.length&&N>0&&f[N]!=null&&f[N]!=f[N-s]&&f[N+1]!=f[N-s+1]){for(C=0;C<s;++C)f[N+s+C]=f[N+C];f[N+1]=f[N-s+1]}}r.points=f}e.hooks.processDatapoints.push(n)}var t={series:{stack:null}};e.plot.plugins.push({init:n,options:t,name:"stack",version:"1.2"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.symbol.min.js <==
/* Flot plugin that adds some extra symbols for plotting points.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The symbols are accessed as strings through the standard symbol options:

	series: {
		points: {
			symbol: "square" // or "diamond", "triangle", "cross"
		}
	}

*/(function(e){function t(e,t,n){var r={square:function(e,t,n,r,i){var s=r*Math.sqrt(Math.PI)/2;e.rect(t-s,n-s,s+s,s+s)},diamond:function(e,t,n,r,i){var s=r*Math.sqrt(Math.PI/2);e.moveTo(t-s,n),e.lineTo(t,n-s),e.lineTo(t+s,n),e.lineTo(t,n+s),e.lineTo(t-s,n)},triangle:function(e,t,n,r,i){var s=r*Math.sqrt(2*Math.PI/Math.sin(Math.PI/3)),o=s*Math.sin(Math.PI/3);e.moveTo(t-s/2,n+o/2),e.lineTo(t+s/2,n+o/2),i||(e.lineTo(t,n-o/2),e.lineTo(t-s/2,n+o/2))},cross:function(e,t,n,r,i){var s=r*Math.sqrt(Math.PI)/2;e.moveTo(t-s,n-s),e.lineTo(t+s,n+s),e.moveTo(t-s,n+s),e.lineTo(t+s,n-s)}},i=t.points.symbol;r[i]&&(t.points.symbol=r[i])}function n(e){e.hooks.processDatapoints.push(t)}e.plot.plugins.push({init:n,name:"symbols",version:"1.0"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.threshold.min.js <==
/* Flot plugin for thresholding data.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

The plugin supports these options:

	series: {
		threshold: {
			below: number
			color: colorspec
		}
	}

It can also be applied to a single series, like this:

	$.plot( $("#placeholder"), [{
		data: [ ... ],
		threshold: { ... }
	}])

An array can be passed for multiple thresholding, like this:

	threshold: [{
		below: number1
		color: color1
	},{
		below: number2
		color: color2
	}]

These multiple threshold objects can be passed in any order since they are
sorted by the processing function.

The data points below "below" are drawn with the specified color. This makes
it easy to mark points below 0, e.g. for budget data.

Internally, the plugin works by splitting the data into two series, above and
below the threshold. The extra series below the threshold will have its label
cleared and the special "originSeries" attribute set to the original series.
You may need to check for this in hover events.

*/(function(e){function n(t){function n(t,n,r,i,s){var o=r.pointsize,u,a,f,l,c,h=e.extend({},n);h.datapoints={points:[],pointsize:o,format:r.format},h.label=null,h.color=s,h.threshold=null,h.originSeries=n,h.data=[];var p=r.points,d=n.lines.show,v=[],m=[],g;for(u=0;u<p.length;u+=o){a=p[u],f=p[u+1],c=l,f<i?l=v:l=m;if(d&&c!=l&&a!=null&&u>0&&p[u-o]!=null){var y=a+(i-f)*(a-p[u-o])/(f-p[u-o+1]);c.push(y),c.push(i);for(g=2;g<o;++g)c.push(p[u+g]);l.push(null),l.push(null);for(g=2;g<o;++g)l.push(p[u+g]);l.push(y),l.push(i);for(g=2;g<o;++g)l.push(p[u+g])}l.push(a),l.push(f);for(g=2;g<o;++g)l.push(p[u+g])}r.points=m,h.datapoints.points=v;if(h.datapoints.points.length>0){var b=e.inArray(n,t.getData());t.getData().splice(b+1,0,h)}}function r(t,r,i){if(!r.threshold)return;r.threshold instanceof Array?(r.threshold.sort(function(e,t){return e.below-t.below}),e(r.threshold).each(function(e,o){n(t,r,i,o.below,o.color)})):n(t,r,i,r.threshold.below,r.threshold.color)}t.hooks.processDatapoints.push(r)}var t={series:{threshold:null}};e.plot.plugins.push({init:n,options:t,name:"threshold",version:"1.2"})})(jQuery);

==> figures/flot/flotjs/jquery.flot.time.min.js <==
/* Pretty handling of time axes.

Copyright (c) 2007-2013 IOLA and Ole Laursen.
Licensed under the MIT license.

Set axis.mode to "time" to enable. See the section "Time series data" in
API.txt for details.

*/(function(e){function n(e,t){return t*Math.floor(e/t)}function r(e,t,n,r){if(typeof e.strftime=="function")return e.strftime(t);var i=function(e,t){return e=""+e,t=""+(t==null?"0":t),e.length==1?t+e:e},s=[],o=!1,u=e.getHours(),a=u<12;n==null&&(n=["Jan","Feb","Mar","Apr","May","Jun","Jul","Aug","Sep","Oct","Nov","Dec"]),r==null&&(r=["Sun","Mon","Tue","Wed","Thu","Fri","Sat"]);var f;u>12?f=u-12:u==0?f=12:f=u;for(var l=0;l<t.length;++l){var c=t.charAt(l);if(o){switch(c){case"a":c=""+r[e.getDay()];break;case"b":c=""+n[e.getMonth()];break;case"d":c=i(e.getDate());break;case"e":c=i(e.getDate()," ");break;case"h":case"H":c=i(u);break;case"I":c=i(f);break;case"l":c=i(f," ");break;case"m":c=i(e.getMonth()+1);break;case"M":c=i(e.getMinutes());break;case"q":c=""+(Math.floor(e.getMonth()/3)+1);break;case"S":c=i(e.getSeconds());break;case"y":c=i(e.getFullYear()%100);break;case"Y":c=""+e.getFullYear();break;case"p":c=a?"am":"pm";break;case"P":c=a?"AM":"PM";break;case"w":c=""+e.getDay()}s.push(c),o=!1}else c=="%"?o=!0:s.push(c)}return s.join("")}function i(e){function t(e,t,n,r){e[t]=function(){return n[r].apply(n,arguments)}}var n={date:e};e.strftime!=undefined&&t(n,"strftime",e,"strftime"),t(n,"getTime",e,"getTime"),t(n,"setTime",e,"setTime");var r=["Date","Day","FullYear","Hours","Milliseconds","Minutes","Month","Seconds"];for(var i=0;i<r.length;i++)t(n,"get"+r[i],e,"getUTC"+r[i]),t(n,"set"+r[i],e,"setUTC"+r[i]);return n}function s(e,t){if(t.timezone=="browser")return new Date(e);if(!t.timezone||t.timezone=="utc")return i(new Date(e));if(typeof timezoneJS!="undefined"&&typeof timezoneJS.Date!="undefined"){var n=new timezoneJS.Date;return n.setTimezone(t.timezone),n.setTime(e),n}return i(new Date(e))}function l(t){t.hooks.processOptions.push(function(t,i){e.each(t.getAxes(),function(e,t){var i=t.options;i.mode=="time"&&(t.tickGenerator=function(e){var t=[],r=s(e.min,i),u=0,l=i.tickSize&&i.tickSize[1]==="quarter"||i.minTickSize&&i.minTickSize[1]==="quarter"?f:a;i.minTickSize!=null&&(typeof i.tickSize=="number"?u=i.tickSize:u=i.minTickSize[0]*o[i.minTickSize[1]]);for(var c=0;c<l.length-1;++c)if(e.delta<(l[c][0]*o[l[c][1]]+l[c+1][0]*o[l[c+1][1]])/2&&l[c][0]*o[l[c][1]]>=u)break;var h=l[c][0],p=l[c][1];if(p=="year"){if(i.minTickSize!=null&&i.minTickSize[1]=="year")h=Math.floor(i.minTickSize[0]);else{var d=Math.pow(10,Math.floor(Math.log(e.delta/o.year)/Math.LN10)),v=e.delta/o.year/d;v<1.5?h=1:v<3?h=2:v<7.5?h=5:h=10,h*=d}h<1&&(h=1)}e.tickSize=i.tickSize||[h,p];var m=e.tickSize[0];p=e.tickSize[1];var g=m*o[p];p=="second"?r.setSeconds(n(r.getSeconds(),m)):p=="minute"?r.setMinutes(n(r.getMinutes(),m)):p=="hour"?r.setHours(n(r.getHours(),m)):p=="month"?r.setMonth(n(r.getMonth(),m)):p=="quarter"?r.setMonth(3*n(r.getMonth()/3,m)):p=="year"&&r.setFullYear(n(r.getFullYear(),m)),r.setMilliseconds(0),g>=o.minute&&r.setSeconds(0),g>=o.hour&&r.setMinutes(0),g>=o.day&&r.setHours(0),g>=o.day*4&&r.setDate(1),g>=o.month*2&&r.setMonth(n(r.getMonth(),3)),g>=o.quarter*2&&r.setMonth(n(r.getMonth(),6)),g>=o.year&&r.setMonth(0);var y=0,b=Number.NaN,w;do{w=b,b=r.getTime(),t.push(b);if(p=="month"||p=="quarter")if(m<1){r.setDate(1);var E=r.getTime();r.setMonth(r.getMonth()+(p=="quarter"?3:1));var S=r.getTime();r.setTime(b+y*o.hour+(S-E)*m),y=r.getHours(),r.setHours(0)}else r.setMonth(r.getMonth()+m*(p=="quarter"?3:1));else p=="year"?r.setFullYear(r.getFullYear()+m):r.setTime(b+g)}while(b<e.max&&b!=w);return t},t.tickFormatter=function(e,t){var n=s(e,t.options);if(i.timeformat!=null)return r(n,i.timeformat,i.monthNames,i.dayNames);var u=t.options.tickSize&&t.options.tickSize[1]=="quarter"||t.options.minTickSize&&t.options.minTickSize[1]=="quarter",a=t.tickSize[0]*o[t.tickSize[1]],f=t.max-t.min,l=i.twelveHourClock?" %p":"",c=i.twelveHourClock?"%I":"%H",h;a<o.minute?h=c+":%M:%S"+l:a<o.day?f<2*o.day?h=c+":%M"+l:h="%b %d "+c+":%M"+l:a<o.month?h="%b %d":u&&a<o.quarter||!u&&a<o.year?f<o.year?h="%b":h="%b %Y":u&&a<o.year?f<o.year?h="Q%q":h="Q%q %Y":h="%Y";var p=r(n,h,i.monthNames,i.dayNames);return p})})})}var t={xaxis:{timezone:null,timeformat:null,twelveHourClock:!1,monthNames:null}},o={second:1e3,minute:6e4,hour:36e5,day:864e5,month:2592e6,quarter:7776e6,year:525949.2*60*1e3},u=[[1,"second"],[2,"second"],[5,"second"],[10,"second"],[30,"second"],[1,"minute"],[2,"minute"],[5,"minute"],[10,"minute"],[30,"minute"],[1,"hour"],[2,"hour"],[4,"hour"],[8,"hour"],[12,"hour"],[1,"day"],[2,"day"],[3,"day"],[.25,"month"],[.5,"month"],[1,"month"],[2,"month"]],a=u.concat([[3,"month"],[6,"month"],[1,"year"]]),f=u.concat([[1,"quarter"],[2,"quarter"],[1,"year"]]);e.plot.plugins.push({init:l,options:t,name:"time",version:"1.0"}),e.plot.formatDate=r})(jQuery);

==> figures/flot/flotjs/jquery.min.js <==
/*! jQuery v1.8.3 jquery.com | jquery.org/license */
(function(e,t){function _(e){var t=M[e]={};return v.each(e.split(y),function(e,n){t[n]=!0}),t}function H(e,n,r){if(r===t&&e.nodeType===1){var i="data-"+n.replace(P,"-$1").toLowerCase();r=e.getAttribute(i);if(typeof r=="string"){try{r=r==="true"?!0:r==="false"?!1:r==="null"?null:+r+""===r?+r:D.test(r)?v.parseJSON(r):r}catch(s){}v.data(e,n,r)}else r=t}return r}function B(e){var t;for(t in e){if(t==="data"&&v.isEmptyObject(e[t]))continue;if(t!=="toJSON")return!1}return!0}function et(){return!1}function tt(){return!0}function ut(e){return!e||!e.parentNode||e.parentNode.nodeType===11}function at(e,t){do e=e[t];while(e&&e.nodeType!==1);return e}function ft(e,t,n){t=t||0;if(v.isFunction(t))return v.grep(e,function(e,r){var i=!!t.call(e,r,e);return i===n});if(t.nodeType)return v.grep(e,function(e,r){return e===t===n});if(typeof t=="string"){var r=v.grep(e,function(e){return e.nodeType===1});if(it.test(t))return v.filter(t,r,!n);t=v.filter(t,r)}return v.grep(e,function(e,r){return v.inArray(e,t)>=0===n})}function lt(e){var t=ct.split("|"),n=e.createDocumentFragment();if(n.createElement)while(t.length)n.createElement(t.pop());return n}function Lt(e,t){return e.getElementsByTagName(t)[0]||e.appendChild(e.ownerDocument.createElement(t))}function At(e,t){if(t.nodeType!==1||!v.hasData(e))return;var n,r,i,s=v._data(e),o=v._data(t,s),u=s.events;if(u){delete o.handle,o.events={};for(n in u)for(r=0,i=u[n].length;r<i;r++)v.event.add(t,n,u[n][r])}o.data&&(o.data=v.extend({},o.data))}function Ot(e,t){var n;if(t.nodeType!==1)return;t.clearAttributes&&t.clearAttributes(),t.mergeAttributes&&t.mergeAttributes(e),n=t.nodeName.toLowerCase(),n==="object"?(t.parentNode&&(t.outerHTML=e.outerHTML),v.support.html5Clone&&e.innerHTML&&!v.trim(t.innerHTML)&&(t.innerHTML=e.innerHTML)):n==="input"&&Et.test(e.type)?(t.defaultChecked=t.checked=e.checked,t.value!==e.value&&(t.value=e.value)):n==="option"?t.selected=e.defaultSelected:n==="input"||n==="textarea"?t.defaultValue=e.defaultValue:n==="script"&&t.text!==e.text&&(t.text=e.text),t.removeAttribute(v.expando)}function Mt(e){return typeof e.getElementsByTagName!="undefined"?e.getElementsByTagName("*"):typeof e.querySelectorAll!="undefined"?e.querySelectorAll("*"):[]}function _t(e){Et.test(e.type)&&(e.defaultChecked=e.checked)}function Qt(e,t){if(t in e)return t;var n=t.charAt(0).toUpperCase()+t.slice(1),r=t,i=Jt.length;while(i--){t=Jt[i]+n;if(t in e)return t}return r}function Gt(e,t){return e=t||e,v.css(e,"display")==="none"||!v.contains(e.ownerDocument,e)}function Yt(e,t){var n,r,i=[],s=0,o=e.length;for(;s<o;s++){n=e[s];if(!n.style)continue;i[s]=v._data(n,"olddisplay"),t?(!i[s]&&n.style.display==="none"&&(n.style.display=""),n.style.display===""&&Gt(n)&&(i[s]=v._data(n,"olddisplay",nn(n.nodeName)))):(r=Dt(n,"display"),!i[s]&&r!=="none"&&v._data(n,"olddisplay",r))}for(s=0;s<o;s++){n=e[s];if(!n.style)continue;if(!t||n.style.display==="none"||n.style.display==="")n.style.display=t?i[s]||"":"none"}return e}function Zt(e,t,n){var r=Rt.exec(t);return r?Math.max(0,r[1]-(n||0))+(r[2]||"px"):t}function en(e,t,n,r){var i=n===(r?"border":"content")?4:t==="width"?1:0,s=0;for(;i<4;i+=2)n==="margin"&&(s+=v.css(e,n+$t[i],!0)),r?(n==="content"&&(s-=parseFloat(Dt(e,"padding"+$t[i]))||0),n!=="margin"&&(s-=parseFloat(Dt(e,"border"+$t[i]+"Width"))||0)):(s+=parseFloat(Dt(e,"padding"+$t[i]))||0,n!=="padding"&&(s+=parseFloat(Dt(e,"border"+$t[i]+"Width"))||0));return s}function tn(e,t,n){var r=t==="width"?e.offsetWidth:e.offsetHeight,i=!0,s=v.support.boxSizing&&v.css(e,"boxSizing")==="border-box";if(r<=0||r==null){r=Dt(e,t);if(r<0||r==null)r=e.style[t];if(Ut.test(r))return r;i=s&&(v.support.boxSizingReliable||r===e.style[t]),r=parseFloat(r)||0}return r+en(e,t,n||(s?"border":"content"),i)+"px"}function nn(e){if(Wt[e])return Wt[e];var t=v("<"+e+">").appendTo(i.body),n=t.css("display");t.remove();if(n==="none"||n===""){Pt=i.body.appendChild(Pt||v.extend(i.createElement("iframe"),{frameBorder:0,width:0,height:0}));if(!Ht||!Pt.createElement)Ht=(Pt.contentWindow||Pt.contentDocument).document,Ht.write("<!doctype html><html><body>"),Ht.close();t=Ht.body.appendChild(Ht.createElement(e)),n=Dt(t,"display"),i.body.removeChild(Pt)}return Wt[e]=n,n}function fn(e,t,n,r){var i;if(v.isArray(t))v.each(t,function(t,i){n||sn.test(e)?r(e,i):fn(e+"["+(typeof i=="object"?t:"")+"]",i,n,r)});else if(!n&&v.type(t)==="object")for(i in t)fn(e+"["+i+"]",t[i],n,r);else r(e,t)}function Cn(e){return function(t,n){typeof t!="string"&&(n=t,t="*");var r,i,s,o=t.toLowerCase().split(y),u=0,a=o.length;if(v.isFunction(n))for(;u<a;u++)r=o[u],s=/^\+/.test(r),s&&(r=r.substr(1)||"*"),i=e[r]=e[r]||[],i[s?"unshift":"push"](n)}}function kn(e,n,r,i,s,o){s=s||n.dataTypes[0],o=o||{},o[s]=!0;var u,a=e[s],f=0,l=a?a.length:0,c=e===Sn;for(;f<l&&(c||!u);f++)u=a[f](n,r,i),typeof u=="string"&&(!c||o[u]?u=t:(n.dataTypes.unshift(u),u=kn(e,n,r,i,u,o)));return(c||!u)&&!o["*"]&&(u=kn(e,n,r,i,"*",o)),u}function Ln(e,n){var r,i,s=v.ajaxSettings.flatOptions||{};for(r in n)n[r]!==t&&((s[r]?e:i||(i={}))[r]=n[r]);i&&v.extend(!0,e,i)}function An(e,n,r){var i,s,o,u,a=e.contents,f=e.dataTypes,l=e.responseFields;for(s in l)s in r&&(n[l[s]]=r[s]);while(f[0]==="*")f.shift(),i===t&&(i=e.mimeType||n.getResponseHeader("content-type"));if(i)for(s in a)if(a[s]&&a[s].test(i)){f.unshift(s);break}if(f[0]in r)o=f[0];else{for(s in r){if(!f[0]||e.converters[s+" "+f[0]]){o=s;break}u||(u=s)}o=o||u}if(o)return o!==f[0]&&f.unshift(o),r[o]}function On(e,t){var n,r,i,s,o=e.dataTypes.slice(),u=o[0],a={},f=0;e.dataFilter&&(t=e.dataFilter(t,e.dataType));if(o[1])for(n in e.converters)a[n.toLowerCase()]=e.converters[n];for(;i=o[++f];)if(i!=="*"){if(u!=="*"&&u!==i){n=a[u+" "+i]||a["* "+i];if(!n)for(r in a){s=r.split(" ");if(s[1]===i){n=a[u+" "+s[0]]||a["* "+s[0]];if(n){n===!0?n=a[r]:a[r]!==!0&&(i=s[0],o.splice(f--,0,i));break}}}if(n!==!0)if(n&&e["throws"])t=n(t);else try{t=n(t)}catch(l){return{state:"parsererror",error:n?l:"No conversion from "+u+" to "+i}}}u=i}return{state:"success",data:t}}function Fn(){try{return new e.XMLHttpRequest}catch(t){}}function In(){try{return new e.ActiveXObject("Microsoft.XMLHTTP")}catch(t){}}function $n(){return setTimeout(function(){qn=t},0),qn=v.now()}function Jn(e,t){v.each(t,function(t,n){var r=(Vn[t]||[]).concat(Vn["*"]),i=0,s=r.length;for(;i<s;i++)if(r[i].call(e,t,n))return})}function Kn(e,t,n){var r,i=0,s=0,o=Xn.length,u=v.Deferred().always(function(){delete a.elem}),a=function(){var t=qn||$n(),n=Math.max(0,f.startTime+f.duration-t),r=n/f.duration||0,i=1-r,s=0,o=f.tweens.length;for(;s<o;s++)f.tweens[s].run(i);return u.notifyWith(e,[f,i,n]),i<1&&o?n:(u.resolveWith(e,[f]),!1)},f=u.promise({elem:e,props:v.extend({},t),opts:v.extend(!0,{specialEasing:{}},n),originalProperties:t,originalOptions:n,startTime:qn||$n(),duration:n.duration,tweens:[],createTween:function(t,n,r){var i=v.Tween(e,f.opts,t,n,f.opts.specialEasing[t]||f.opts.easing);return f.tweens.push(i),i},stop:function(t){var n=0,r=t?f.tweens.length:0;for(;n<r;n++)f.tweens[n].run(1);return t?u.resolveWith(e,[f,t]):u.rejectWith(e,[f,t]),this}}),l=f.props;Qn(l,f.opts.specialEasing);for(;i<o;i++){r=Xn[i].call(f,e,l,f.opts);if(r)return r}return Jn(f,l),v.isFunction(f.opts.start)&&f.opts.start.call(e,f),v.fx.timer(v.extend(a,{anim:f,queue:f.opts.queue,elem:e})),f.progress(f.opts.progress).done(f.opts.done,f.opts.complete).fail(f.opts.fail).always(f.opts.always)}function Qn(e,t){var n,r,i,s,o;for(n in e){r=v.camelCase(n),i=t[r],s=e[n],v.isArray(s)&&(i=s[1],s=e[n]=s[0]),n!==r&&(e[r]=s,delete e[n]),o=v.cssHooks[r];if(o&&"expand"in o){s=o.expand(s),delete e[r];for(n in s)n in e||(e[n]=s[n],t[n]=i)}else t[r]=i}}function Gn(e,t,n){var r,i,s,o,u,a,f,l,c,h=this,p=e.style,d={},m=[],g=e.nodeType&&Gt(e);n.queue||(l=v._queueHooks(e,"fx"),l.unqueued==null&&(l.unqueued=0,c=l.empty.fire,l.empty.fire=function(){l.unqueued||c()}),l.unqueued++,h.always(function(){h.always(function(){l.unqueued--,v.queue(e,"fx").length||l.empty.fire()})})),e.nodeType===1&&("height"in t||"width"in t)&&(n.overflow=[p.overflow,p.overflowX,p.overflowY],v.css(e,"display")==="inline"&&v.css(e,"float")==="none"&&(!v.support.inlineBlockNeedsLayout||nn(e.nodeName)==="inline"?p.display="inline-block":p.zoom=1)),n.overflow&&(p.overflow="hidden",v.support.shrinkWrapBlocks||h.done(function(){p.overflow=n.overflow[0],p.overflowX=n.overflow[1],p.overflowY=n.overflow[2]}));for(r in t){s=t[r];if(Un.exec(s)){delete t[r],a=a||s==="toggle";if(s===(g?"hide":"show"))continue;m.push(r)}}o=m.length;if(o){u=v._data(e,"fxshow")||v._data(e,"fxshow",{}),"hidden"in u&&(g=u.hidden),a&&(u.hidden=!g),g?v(e).show():h.done(function(){v(e).hide()}),h.done(function(){var t;v.removeData(e,"fxshow",!0);for(t in d)v.style(e,t,d[t])});for(r=0;r<o;r++)i=m[r],f=h.createTween(i,g?u[i]:0),d[i]=u[i]||v.style(e,i),i in u||(u[i]=f.start,g&&(f.end=f.start,f.start=i==="width"||i==="height"?1:0))}}function Yn(e,t,n,r,i){return new Yn.prototype.init(e,t,n,r,i)}function Zn(e,t){var n,r={height:e},i=0;t=t?1:0;for(;i<4;i+=2-t)n=$t[i],r["margin"+n]=r["padding"+n]=e;return t&&(r.opacity=r.width=e),r}function tr(e){return v.isWindow(e)?e:e.nodeType===9?e.defaultView||e.parentWindow:!1}var n,r,i=e.document,s=e.location,o=e.navigator,u=e.jQuery,a=e.$,f=Array.prototype.push,l=Array.prototype.slice,c=Array.prototype.indexOf,h=Object.prototype.toString,p=Object.prototype.hasOwnProperty,d=String.prototype.trim,v=function(e,t){return new v.fn.init(e,t,n)},m=/[\-+]?(?:\d*\.|)\d+(?:[eE][\-+]?\d+|)/.source,g=/\S/,y=/\s+/,b=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,w=/^(?:[^#<]*(<[\w\W]+>)[^>]*$|#([\w\-]*)$)/,E=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,S=/^[\],:{}\s]*$/,x=/(?:^|:|,)(?:\s*\[)+/g,T=/\\(?:["\\\/bfnrt]|u[\da-fA-F]{4})/g,N=/"[^"\\\r\n]*"|true|false|null|-?(?:\d\d*\.|)\d+(?:[eE][\-+]?\d+|)/g,C=/^-ms-/,k=/-([\da-z])/gi,L=function(e,t){return(t+"").toUpperCase()},A=function(){i.addEventListener?(i.removeEventListener("DOMContentLoaded",A,!1),v.ready()):i.readyState==="complete"&&(i.detachEvent("onreadystatechange",A),v.ready())},O={};v.fn=v.prototype={constructor:v,init:function(e,n,r){var s,o,u,a;if(!e)return this;if(e.nodeType)return this.context=this[0]=e,this.length=1,this;if(typeof e=="string"){e.charAt(0)==="<"&&e.charAt(e.length-1)===">"&&e.length>=3?s=[null,e,null]:s=w.exec(e);if(s&&(s[1]||!n)){if(s[1])return n=n instanceof v?n[0]:n,a=n&&n.nodeType?n.ownerDocument||n:i,e=v.parseHTML(s[1],a,!0),E.test(s[1])&&v.isPlainObject(n)&&this.attr.call(e,n,!0),v.merge(this,e);o=i.getElementById(s[2]);if(o&&o.parentNode){if(o.id!==s[2])return r.find(e);this.length=1,this[0]=o}return this.context=i,this.selector=e,this}return!n||n.jquery?(n||r).find(e):this.constructor(n).find(e)}return v.isFunction(e)?r.ready(e):(e.selector!==t&&(this.selector=e.selector,this.context=e.context),v.makeArray(e,this))},selector:"",jquery:"1.8.3",length:0,size:function(){return this.length},toArray:function(){return l.call(this)},get:function(e){return e==null?this.toArray():e<0?this[this.length+e]:this[e]},pushStack:function(e,t,n){var r=v.merge(this.constructor(),e);return r.prevObject=this,r.context=this.context,t==="find"?r.selector=this.selector+(this.selector?" ":"")+n:t&&(r.selector=this.selector+"."+t+"("+n+")"),r},each:function(e,t){return v.each(this,e,t)},ready:function(e){return v.ready.promise().done(e),this},eq:function(e){return e=+e,e===-1?this.slice(e):this.slice(e,e+1)},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},slice:function(){return this.pushStack(l.apply(this,arguments),"slice",l.call(arguments).join(","))},map:function(e){return this.pushStack(v.map(this,function(t,n){return e.call(t,n,t)}))},end:function(){return this.prevObject||this.constructor(null)},push:f,sort:[].sort,splice:[].splice},v.fn.init.prototype=v.fn,v.extend=v.fn.extend=function(){var e,n,r,i,s,o,u=arguments[0]||{},a=1,f=arguments.length,l=!1;typeof u=="boolean"&&(l=u,u=arguments[1]||{},a=2),typeof u!="object"&&!v.isFunction(u)&&(u={}),f===a&&(u=this,--a);for(;a<f;a++)if((e=arguments[a])!=null)for(n in e){r=u[n],i=e[n];if(u===i)continue;l&&i&&(v.isPlainObject(i)||(s=v.isArray(i)))?(s?(s=!1,o=r&&v.isArray(r)?r:[]):o=r&&v.isPlainObject(r)?r:{},u[n]=v.extend(l,o,i)):i!==t&&(u[n]=i)}return u},v.extend({noConflict:function(t){return e.$===v&&(e.$=a),t&&e.jQuery===v&&(e.jQuery=u),v},isReady:!1,readyWait:1,holdReady:function(e){e?v.readyWait++:v.ready(!0)},ready:function(e){if(e===!0?--v.readyWait:v.isReady)return;if(!i.body)return setTimeout(v.ready,1);v.isReady=!0;if(e!==!0&&--v.readyWait>0)return;r.resolveWith(i,[v]),v.fn.trigger&&v(i).trigger("ready").off("ready")},isFunction:function(e){return v.type(e)==="function"},isArray:Array.isArray||function(e){return v.type(e)==="array"},isWindow:function(e){return e!=null&&e==e.window},isNumeric:function(e){return!isNaN(parseFloat(e))&&isFinite(e)},type:function(e){return e==null?String(e):O[h.call(e)]||"object"},isPlainObject:function(e){if(!e||v.type(e)!=="object"||e.nodeType||v.isWindow(e))return!1;try{if(e.constructor&&!p.call(e,"constructor")&&!p.call(e.constructor.prototype,"isPrototypeOf"))return!1}catch(n){return!1}var r;for(r in e);return r===t||p.call(e,r)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},error:function(e){throw new Error(e)},parseHTML:function(e,t,n){var r;return!e||typeof e!="string"?null:(typeof t=="boolean"&&(n=t,t=0),t=t||i,(r=E.exec(e))?[t.createElement(r[1])]:(r=v.buildFragment([e],t,n?null:[]),v.merge([],(r.cacheable?v.clone(r.fragment):r.fragment).childNodes)))},parseJSON:function(t){if(!t||typeof t!="string")return null;t=v.trim(t);if(e.JSON&&e.JSON.parse)return e.JSON.parse(t);if(S.test(t.replace(T,"@").replace(N,"]").replace(x,"")))return(new Function("return "+t))();v.error("Invalid JSON: "+t)},parseXML:function(n){var r,i;if(!n||typeof n!="string")return null;try{e.DOMParser?(i=new DOMParser,r=i.parseFromString(n,"text/xml")):(r=new ActiveXObject("Microsoft.XMLDOM"),r.async="false",r.loadXML(n))}catch(s){r=t}return(!r||!r.documentElement||r.getElementsByTagName("parsererror").length)&&v.error("Invalid XML: "+n),r},noop:function(){},globalEval:function(t){t&&g.test(t)&&(e.execScript||function(t){e.eval.call(e,t)})(t)},camelCase:function(e){return e.replace(C,"ms-").replace(k,L)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,n,r){var i,s=0,o=e.length,u=o===t||v.isFunction(e);if(r){if(u){for(i in e)if(n.apply(e[i],r)===!1)break}else for(;s<o;)if(n.apply(e[s++],r)===!1)break}else if(u){for(i in e)if(n.call(e[i],i,e[i])===!1)break}else for(;s<o;)if(n.call(e[s],s,e[s++])===!1)break;return e},trim:d&&!d.call("\ufeff\u00a0")?function(e){return e==null?"":d.call(e)}:function(e){return e==null?"":(e+"").replace(b,"")},makeArray:function(e,t){var n,r=t||[];return e!=null&&(n=v.type(e),e.length==null||n==="string"||n==="function"||n==="regexp"||v.isWindow(e)?f.call(r,e):v.merge(r,e)),r},inArray:function(e,t,n){var r;if(t){if(c)return c.call(t,e,n);r=t.length,n=n?n<0?Math.max(0,r+n):n:0;for(;n<r;n++)if(n in t&&t[n]===e)return n}return-1},merge:function(e,n){var r=n.length,i=e.length,s=0;if(typeof r=="number")for(;s<r;s++)e[i++]=n[s];else while(n[s]!==t)e[i++]=n[s++];return e.length=i,e},grep:function(e,t,n){var r,i=[],s=0,o=e.length;n=!!n;for(;s<o;s++)r=!!t(e[s],s),n!==r&&i.push(e[s]);return i},map:function(e,n,r){var i,s,o=[],u=0,a=e.length,f=e instanceof v||a!==t&&typeof a=="number"&&(a>0&&e[0]&&e[a-1]||a===0||v.isArray(e));if(f)for(;u<a;u++)i=n(e[u],u,r),i!=null&&(o[o.length]=i);else for(s in e)i=n(e[s],s,r),i!=null&&(o[o.length]=i);return o.concat.apply([],o)},guid:1,proxy:function(e,n){var r,i,s;return typeof n=="string"&&(r=e[n],n=e,e=r),v.isFunction(e)?(i=l.call(arguments,2),s=function(){return e.apply(n,i.concat(l.call(arguments)))},s.guid=e.guid=e.guid||v.guid++,s):t},access:function(e,n,r,i,s,o,u){var a,f=r==null,l=0,c=e.length;if(r&&typeof r=="object"){for(l in r)v.access(e,n,l,r[l],1,o,i);s=1}else if(i!==t){a=u===t&&v.isFunction(i),f&&(a?(a=n,n=function(e,t,n){return a.call(v(e),n)}):(n.call(e,i),n=null));if(n)for(;l<c;l++)n(e[l],r,a?i.call(e[l],l,n(e[l],r)):i,u);s=1}return s?e:f?n.call(e):c?n(e[0],r):o},now:function(){return(new Date).getTime()}}),v.ready.promise=function(t){if(!r){r=v.Deferred();if(i.readyState==="complete")setTimeout(v.ready,1);else if(i.addEventListener)i.addEventListener("DOMContentLoaded",A,!1),e.addEventListener("load",v.ready,!1);else{i.attachEvent("onreadystatechange",A),e.attachEvent("onload",v.ready);var n=!1;try{n=e.frameElement==null&&i.documentElement}catch(s){}n&&n.doScroll&&function o(){if(!v.isReady){try{n.doScroll("left")}catch(e){return setTimeout(o,50)}v.ready()}}()}}return r.promise(t)},v.each("Boolean Number String Function Array Date RegExp Object".split(" "),function(e,t){O["[object "+t+"]"]=t.toLowerCase()}),n=v(i);var M={};v.Callbacks=function(e){e=typeof e=="string"?M[e]||_(e):v.extend({},e);var n,r,i,s,o,u,a=[],f=!e.once&&[],l=function(t){n=e.memory&&t,r=!0,u=s||0,s=0,o=a.length,i=!0;for(;a&&u<o;u++)if(a[u].apply(t[0],t[1])===!1&&e.stopOnFalse){n=!1;break}i=!1,a&&(f?f.length&&l(f.shift()):n?a=[]:c.disable())},c={add:function(){if(a){var t=a.length;(function r(t){v.each(t,function(t,n){var i=v.type(n);i==="function"?(!e.unique||!c.has(n))&&a.push(n):n&&n.length&&i!=="string"&&r(n)})})(arguments),i?o=a.length:n&&(s=t,l(n))}return this},remove:function(){return a&&v.each(arguments,function(e,t){var n;while((n=v.inArray(t,a,n))>-1)a.splice(n,1),i&&(n<=o&&o--,n<=u&&u--)}),this},has:function(e){return v.inArray(e,a)>-1},empty:function(){return a=[],this},disable:function(){return a=f=n=t,this},disabled:function(){return!a},lock:function(){return f=t,n||c.disable(),this},locked:function(){return!f},fireWith:function(e,t){return t=t||[],t=[e,t.slice?t.slice():t],a&&(!r||f)&&(i?f.push(t):l(t)),this},fire:function(){return c.fireWith(this,arguments),this},fired:function(){return!!r}};return c},v.extend({Deferred:function(e){var t=[["resolve","done",v.Callbacks("once memory"),"resolved"],["reject","fail",v.Callbacks("once memory"),"rejected"],["notify","progress",v.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return v.Deferred(function(n){v.each(t,function(t,r){var s=r[0],o=e[t];i[r[1]](v.isFunction(o)?function(){var e=o.apply(this,arguments);e&&v.isFunction(e.promise)?e.promise().done(n.resolve).fail(n.reject).progress(n.notify):n[s+"With"](this===i?n:this,[e])}:n[s])}),e=null}).promise()},promise:function(e){return e!=null?v.extend(e,r):r}},i={};return r.pipe=r.then,v.each(t,function(e,s){var o=s[2],u=s[3];r[s[1]]=o.add,u&&o.add(function(){n=u},t[e^1][2].disable,t[2][2].lock),i[s[0]]=o.fire,i[s[0]+"With"]=o.fireWith}),r.promise(i),e&&e.call(i,i),i},when:function(e){var t=0,n=l.call(arguments),r=n.length,i=r!==1||e&&v.isFunction(e.promise)?r:0,s=i===1?e:v.Deferred(),o=function(e,t,n){return function(r){t[e]=this,n[e]=arguments.length>1?l.call(arguments):r,n===u?s.notifyWith(t,n):--i||s.resolveWith(t,n)}},u,a,f;if(r>1){u=new Array(r),a=new Array(r),f=new Array(r);for(;t<r;t++)n[t]&&v.isFunction(n[t].promise)?n[t].promise().done(o(t,f,n)).fail(s.reject).progress(o(t,a,u)):--i}return i||s.resolveWith(f,n),s.promise()}}),v.support=function(){var t,n,r,s,o,u,a,f,l,c,h,p=i.createElement("div");p.setAttribute("className","t"),p.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",n=p.getElementsByTagName("*"),r=p.getElementsByTagName("a")[0];if(!n||!r||!n.length)return{};s=i.createElement("select"),o=s.appendChild(i.createElement("option")),u=p.getElementsByTagName("input")[0],r.style.cssText="top:1px;float:left;opacity:.5",t={leadingWhitespace:p.firstChild.nodeType===3,tbody:!p.getElementsByTagName("tbody").length,htmlSerialize:!!p.getElementsByTagName("link").length,style:/top/.test(r.getAttribute("style")),hrefNormalized:r.getAttribute("href")==="/a",opacity:/^0.5/.test(r.style.opacity),cssFloat:!!r.style.cssFloat,checkOn:u.value==="on",optSelected:o.selected,getSetAttribute:p.className!=="t",enctype:!!i.createElement("form").enctype,html5Clone:i.createElement("nav").cloneNode(!0).outerHTML!=="<:nav></:nav>",boxModel:i.compatMode==="CSS1Compat",submitBubbles:!0,changeBubbles:!0,focusinBubbles:!1,deleteExpando:!0,noCloneEvent:!0,inlineBlockNeedsLayout:!1,shrinkWrapBlocks:!1,reliableMarginRight:!0,boxSizingReliable:!0,pixelPosition:!1},u.checked=!0,t.noCloneChecked=u.cloneNode(!0).checked,s.disabled=!0,t.optDisabled=!o.disabled;try{delete p.test}catch(d){t.deleteExpando=!1}!p.addEventListener&&p.attachEvent&&p.fireEvent&&(p.attachEvent("onclick",h=function(){t.noCloneEvent=!1}),p.cloneNode(!0).fireEvent("onclick"),p.detachEvent("onclick",h)),u=i.createElement("input"),u.value="t",u.setAttribute("type","radio"),t.radioValue=u.value==="t",u.setAttribute("checked","checked"),u.setAttribute("name","t"),p.appendChild(u),a=i.createDocumentFragment(),a.appendChild(p.lastChild),t.checkClone=a.cloneNode(!0).cloneNode(!0).lastChild.checked,t.appendChecked=u.checked,a.removeChild(u),a.appendChild(p);if(p.attachEvent)for(l in{submit:!0,change:!0,focusin:!0})f="on"+l,c=f in p,c||(p.setAttribute(f,"return;"),c=typeof p[f]=="function"),t[l+"Bubbles"]=c;return v(function(){var n,r,s,o,u="padding:0;margin:0;border:0;display:block;overflow:hidden;",a=i.getElementsByTagName("body")[0];if(!a)return;n=i.createElement("div"),n.style.cssText="visibility:hidden;border:0;width:0;height:0;position:static;top:0;margin-top:1px",a.insertBefore(n,a.firstChild),r=i.createElement("div"),n.appendChild(r),r.innerHTML="<table><tr><td></td><td>t</td></tr></table>",s=r.getElementsByTagName("td"),s[0].style.cssText="padding:0;margin:0;border:0;display:none",c=s[0].offsetHeight===0,s[0].style.display="",s[1].style.display="none",t.reliableHiddenOffsets=c&&s[0].offsetHeight===0,r.innerHTML="",r.style.cssText="box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;padding:1px;border:1px;display:block;width:4px;margin-top:1%;position:absolute;top:1%;",t.boxSizing=r.offsetWidth===4,t.doesNotIncludeMarginInBodyOffset=a.offsetTop!==1,e.getComputedStyle&&(t.pixelPosition=(e.getComputedStyle(r,null)||{}).top!=="1%",t.boxSizingReliable=(e.getComputedStyle(r,null)||{width:"4px"}).width==="4px",o=i.createElement("div"),o.style.cssText=r.style.cssText=u,o.style.marginRight=o.style.width="0",r.style.width="1px",r.appendChild(o),t.reliableMarginRight=!parseFloat((e.getComputedStyle(o,null)||{}).marginRight)),typeof r.style.zoom!="undefined"&&(r.innerHTML="",r.style.cssText=u+"width:1px;padding:1px;display:inline;zoom:1",t.inlineBlockNeedsLayout=r.offsetWidth===3,r.style.display="block",r.style.overflow="visible",r.innerHTML="<div></div>",r.firstChild.style.width="5px",t.shrinkWrapBlocks=r.offsetWidth!==3,n.style.zoom=1),a.removeChild(n),n=r=s=o=null}),a.removeChild(p),n=r=s=o=u=a=p=null,t}();var D=/(?:\{[\s\S]*\}|\[[\s\S]*\])$/,P=/([A-Z])/g;v.extend({cache:{},deletedIds:[],uuid:0,expando:"jQuery"+(v.fn.jquery+Math.random()).replace(/\D/g,""),noData:{embed:!0,object:"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000",applet:!0},hasData:function(e){return e=e.nodeType?v.cache[e[v.expando]]:e[v.expando],!!e&&!B(e)},data:function(e,n,r,i){if(!v.acceptData(e))return;var s,o,u=v.expando,a=typeof n=="string",f=e.nodeType,l=f?v.cache:e,c=f?e[u]:e[u]&&u;if((!c||!l[c]||!i&&!l[c].data)&&a&&r===t)return;c||(f?e[u]=c=v.deletedIds.pop()||v.guid++:c=u),l[c]||(l[c]={},f||(l[c].toJSON=v.noop));if(typeof n=="object"||typeof n=="function")i?l[c]=v.extend(l[c],n):l[c].data=v.extend(l[c].data,n);return s=l[c],i||(s.data||(s.data={}),s=s.data),r!==t&&(s[v.camelCase(n)]=r),a?(o=s[n],o==null&&(o=s[v.camelCase(n)])):o=s,o},removeData:function(e,t,n){if(!v.acceptData(e))return;var r,i,s,o=e.nodeType,u=o?v.cache:e,a=o?e[v.expando]:v.expando;if(!u[a])return;if(t){r=n?u[a]:u[a].data;if(r){v.isArray(t)||(t in r?t=[t]:(t=v.camelCase(t),t in r?t=[t]:t=t.split(" ")));for(i=0,s=t.length;i<s;i++)delete r[t[i]];if(!(n?B:v.isEmptyObject)(r))return}}if(!n){delete u[a].data;if(!B(u[a]))return}o?v.cleanData([e],!0):v.support.deleteExpando||u!=u.window?delete u[a]:u[a]=null},_data:function(e,t,n){return v.data(e,t,n,!0)},acceptData:function(e){var t=e.nodeName&&v.noData[e.nodeName.toLowerCase()];return!t||t!==!0&&e.getAttribute("classid")===t}}),v.fn.extend({data:function(e,n){var r,i,s,o,u,a=this[0],f=0,l=null;if(e===t){if(this.length){l=v.data(a);if(a.nodeType===1&&!v._data(a,"parsedAttrs")){s=a.attributes;for(u=s.length;f<u;f++)o=s[f].name,o.indexOf("data-")||(o=v.camelCase(o.substring(5)),H(a,o,l[o]));v._data(a,"parsedAttrs",!0)}}return l}return typeof e=="object"?this.each(function(){v.data(this,e)}):(r=e.split(".",2),r[1]=r[1]?"."+r[1]:"",i=r[1]+"!",v.access(this,function(n){if(n===t)return l=this.triggerHandler("getData"+i,[r[0]]),l===t&&a&&(l=v.data(a,e),l=H(a,e,l)),l===t&&r[1]?this.data(r[0]):l;r[1]=n,this.each(function(){var t=v(this);t.triggerHandler("setData"+i,r),v.data(this,e,n),t.triggerHandler("changeData"+i,r)})},null,n,arguments.length>1,null,!1))},removeData:function(e){return this.each(function(){v.removeData(this,e)})}}),v.extend({queue:function(e,t,n){var r;if(e)return t=(t||"fx")+"queue",r=v._data(e,t),n&&(!r||v.isArray(n)?r=v._data(e,t,v.makeArray(n)):r.push(n)),r||[]},dequeue:function(e,t){t=t||"fx";var n=v.queue(e,t),r=n.length,i=n.shift(),s=v._queueHooks(e,t),o=function(){v.dequeue(e,t)};i==="inprogress"&&(i=n.shift(),r--),i&&(t==="fx"&&n.unshift("inprogress"),delete s.stop,i.call(e,o,s)),!r&&s&&s.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return v._data(e,n)||v._data(e,n,{empty:v.Callbacks("once memory").add(function(){v.removeData(e,t+"queue",!0),v.removeData(e,n,!0)})})}}),v.fn.extend({queue:function(e,n){var r=2;return typeof e!="string"&&(n=e,e="fx",r--),arguments.length<r?v.queue(this[0],e):n===t?this:this.each(function(){var t=v.queue(this,e,n);v._queueHooks(this,e),e==="fx"&&t[0]!=="inprogress"&&v.dequeue(this,e)})},dequeue:function(e){return this.each(function(){v.dequeue(this,e)})},delay:function(e,t){return e=v.fx?v.fx.speeds[e]||e:e,t=t||"fx",this.queue(t,function(t,n){var r=setTimeout(t,e);n.stop=function(){clearTimeout(r)}})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,n){var r,i=1,s=v.Deferred(),o=this,u=this.length,a=function(){--i||s.resolveWith(o,[o])};typeof e!="string"&&(n=e,e=t),e=e||"fx";while(u--)r=v._data(o[u],e+"queueHooks"),r&&r.empty&&(i++,r.empty.add(a));return a(),s.promise(n)}});var j,F,I,q=/[\t\r\n]/g,R=/\r/g,U=/^(?:button|input)$/i,z=/^(?:button|input|object|select|textarea)$/i,W=/^a(?:rea|)$/i,X=/^(?:autofocus|autoplay|async|checked|controls|defer|disabled|hidden|loop|multiple|open|readonly|required|scoped|selected)$/i,V=v.support.getSetAttribute;v.fn.extend({attr:function(e,t){return v.access(this,v.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){v.removeAttr(this,e)})},prop:function(e,t){return v.access(this,v.prop,e,t,arguments.length>1)},removeProp:function(e){return e=v.propFix[e]||e,this.each(function(){try{this[e]=t,delete this[e]}catch(n){}})},addClass:function(e){var t,n,r,i,s,o,u;if(v.isFunction(e))return this.each(function(t){v(this).addClass(e.call(this,t,this.className))});if(e&&typeof e=="string"){t=e.split(y);for(n=0,r=this.length;n<r;n++){i=this[n];if(i.nodeType===1)if(!i.className&&t.length===1)i.className=e;else{s=" "+i.className+" ";for(o=0,u=t.length;o<u;o++)s.indexOf(" "+t[o]+" ")<0&&(s+=t[o]+" ");i.className=v.trim(s)}}}return this},removeClass:function(e){var n,r,i,s,o,u,a;if(v.isFunction(e))return this.each(function(t){v(this).removeClass(e.call(this,t,this.className))});if(e&&typeof e=="string"||e===t){n=(e||"").split(y);for(u=0,a=this.length;u<a;u++){i=this[u];if(i.nodeType===1&&i.className){r=(" "+i.className+" ").replace(q," ");for(s=0,o=n.length;s<o;s++)while(r.indexOf(" "+n[s]+" ")>=0)r=r.replace(" "+n[s]+" "," ");i.className=e?v.trim(r):""}}}return this},toggleClass:function(e,t){var n=typeof e,r=typeof t=="boolean";return v.isFunction(e)?this.each(function(n){v(this).toggleClass(e.call(this,n,this.className,t),t)}):this.each(function(){if(n==="string"){var i,s=0,o=v(this),u=t,a=e.split(y);while(i=a[s++])u=r?u:!o.hasClass(i),o[u?"addClass":"removeClass"](i)}else if(n==="undefined"||n==="boolean")this.className&&v._data(this,"__className__",this.className),this.className=this.className||e===!1?"":v._data(this,"__className__")||""})},hasClass:function(e){var t=" "+e+" ",n=0,r=this.length;for(;n<r;n++)if(this[n].nodeType===1&&(" "+this[n].className+" ").replace(q," ").indexOf(t)>=0)return!0;return!1},val:function(e){var n,r,i,s=this[0];if(!arguments.length){if(s)return n=v.valHooks[s.type]||v.valHooks[s.nodeName.toLowerCase()],n&&"get"in n&&(r=n.get(s,"value"))!==t?r:(r=s.value,typeof r=="string"?r.replace(R,""):r==null?"":r);return}return i=v.isFunction(e),this.each(function(r){var s,o=v(this);if(this.nodeType!==1)return;i?s=e.call(this,r,o.val()):s=e,s==null?s="":typeof s=="number"?s+="":v.isArray(s)&&(s=v.map(s,function(e){return e==null?"":e+""})),n=v.valHooks[this.type]||v.valHooks[this.nodeName.toLowerCase()];if(!n||!("set"in n)||n.set(this,s,"value")===t)this.value=s})}}),v.extend({valHooks:{option:{get:function(e){var t=e.attributes.value;return!t||t.specified?e.value:e.text}},select:{get:function(e){var t,n,r=e.options,i=e.selectedIndex,s=e.type==="select-one"||i<0,o=s?null:[],u=s?i+1:r.length,a=i<0?u:s?i:0;for(;a<u;a++){n=r[a];if((n.selected||a===i)&&(v.support.optDisabled?!n.disabled:n.getAttribute("disabled")===null)&&(!n.parentNode.disabled||!v.nodeName(n.parentNode,"optgroup"))){t=v(n).val();if(s)return t;o.push(t)}}return o},set:function(e,t){var n=v.makeArray(t);return v(e).find("option").each(function(){this.selected=v.inArray(v(this).val(),n)>=0}),n.length||(e.selectedIndex=-1),n}}},attrFn:{},attr:function(e,n,r,i){var s,o,u,a=e.nodeType;if(!e||a===3||a===8||a===2)return;if(i&&v.isFunction(v.fn[n]))return v(e)[n](r);if(typeof e.getAttribute=="undefined")return v.prop(e,n,r);u=a!==1||!v.isXMLDoc(e),u&&(n=n.toLowerCase(),o=v.attrHooks[n]||(X.test(n)?F:j));if(r!==t){if(r===null){v.removeAttr(e,n);return}return o&&"set"in o&&u&&(s=o.set(e,r,n))!==t?s:(e.setAttribute(n,r+""),r)}return o&&"get"in o&&u&&(s=o.get(e,n))!==null?s:(s=e.getAttribute(n),s===null?t:s)},removeAttr:function(e,t){var n,r,i,s,o=0;if(t&&e.nodeType===1){r=t.split(y);for(;o<r.length;o++)i=r[o],i&&(n=v.propFix[i]||i,s=X.test(i),s||v.attr(e,i,""),e.removeAttribute(V?i:n),s&&n in e&&(e[n]=!1))}},attrHooks:{type:{set:function(e,t){if(U.test(e.nodeName)&&e.parentNode)v.error("type property can't be changed");else if(!v.support.radioValue&&t==="radio"&&v.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}},value:{get:function(e,t){return j&&v.nodeName(e,"button")?j.get(e,t):t in e?e.value:null},set:function(e,t,n){if(j&&v.nodeName(e,"button"))return j.set(e,t,n);e.value=t}}},propFix:{tabindex:"tabIndex",readonly:"readOnly","for":"htmlFor","class":"className",maxlength:"maxLength",cellspacing:"cellSpacing",cellpadding:"cellPadding",rowspan:"rowSpan",colspan:"colSpan",usemap:"useMap",frameborder:"frameBorder",contenteditable:"contentEditable"},prop:function(e,n,r){var i,s,o,u=e.nodeType;if(!e||u===3||u===8||u===2)return;return o=u!==1||!v.isXMLDoc(e),o&&(n=v.propFix[n]||n,s=v.propHooks[n]),r!==t?s&&"set"in s&&(i=s.set(e,r,n))!==t?i:e[n]=r:s&&"get"in s&&(i=s.get(e,n))!==null?i:e[n]},propHooks:{tabIndex:{get:function(e){var n=e.getAttributeNode("tabindex");return n&&n.specified?parseInt(n.value,10):z.test(e.nodeName)||W.test(e.nodeName)&&e.href?0:t}}}}),F={get:function(e,n){var r,i=v.prop(e,n);return i===!0||typeof i!="boolean"&&(r=e.getAttributeNode(n))&&r.nodeValue!==!1?n.toLowerCase():t},set:function(e,t,n){var r;return t===!1?v.removeAttr(e,n):(r=v.propFix[n]||n,r in e&&(e[r]=!0),e.setAttribute(n,n.toLowerCase())),n}},V||(I={name:!0,id:!0,coords:!0},j=v.valHooks.button={get:function(e,n){var r;return r=e.getAttributeNode(n),r&&(I[n]?r.value!=="":r.specified)?r.value:t},set:function(e,t,n){var r=e.getAttributeNode(n);return r||(r=i.createAttribute(n),e.setAttributeNode(r)),r.value=t+""}},v.each(["width","height"],function(e,t){v.attrHooks[t]=v.extend(v.attrHooks[t],{set:function(e,n){if(n==="")return e.setAttribute(t,"auto"),n}})}),v.attrHooks.contenteditable={get:j.get,set:function(e,t,n){t===""&&(t="false"),j.set(e,t,n)}}),v.support.hrefNormalized||v.each(["href","src","width","height"],function(e,n){v.attrHooks[n]=v.extend(v.attrHooks[n],{get:function(e){var r=e.getAttribute(n,2);return r===null?t:r}})}),v.support.style||(v.attrHooks.style={get:function(e){return e.style.cssText.toLowerCase()||t},set:function(e,t){return e.style.cssText=t+""}}),v.support.optSelected||(v.propHooks.selected=v.extend(v.propHooks.selected,{get:function(e){var t=e.parentNode;return t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex),null}})),v.support.enctype||(v.propFix.enctype="encoding"),v.support.checkOn||v.each(["radio","checkbox"],function(){v.valHooks[this]={get:function(e){return e.getAttribute("value")===null?"on":e.value}}}),v.each(["radio","checkbox"],function(){v.valHooks[this]=v.extend(v.valHooks[this],{set:function(e,t){if(v.isArray(t))return e.checked=v.inArray(v(e).val(),t)>=0}})});var $=/^(?:textarea|input|select)$/i,J=/^([^\.]*|)(?:\.(.+)|)$/,K=/(?:^|\s)hover(\.\S+|)\b/,Q=/^key/,G=/^(?:mouse|contextmenu)|click/,Y=/^(?:focusinfocus|focusoutblur)$/,Z=function(e){return v.event.special.hover?e:e.replace(K,"mouseenter$1 mouseleave$1")};v.event={add:function(e,n,r,i,s){var o,u,a,f,l,c,h,p,d,m,g;if(e.nodeType===3||e.nodeType===8||!n||!r||!(o=v._data(e)))return;r.handler&&(d=r,r=d.handler,s=d.selector),r.guid||(r.guid=v.guid++),a=o.events,a||(o.events=a={}),u=o.handle,u||(o.handle=u=function(e){return typeof v=="undefined"||!!e&&v.event.triggered===e.type?t:v.event.dispatch.apply(u.elem,arguments)},u.elem=e),n=v.trim(Z(n)).split(" ");for(f=0;f<n.length;f++){l=J.exec(n[f])||[],c=l[1],h=(l[2]||"").split(".").sort(),g=v.event.special[c]||{},c=(s?g.delegateType:g.bindType)||c,g=v.event.special[c]||{},p=v.extend({type:c,origType:l[1],data:i,handler:r,guid:r.guid,selector:s,needsContext:s&&v.expr.match.needsContext.test(s),namespace:h.join(".")},d),m=a[c];if(!m){m=a[c]=[],m.delegateCount=0;if(!g.setup||g.setup.call(e,i,h,u)===!1)e.addEventListener?e.addEventListener(c,u,!1):e.attachEvent&&e.attachEvent("on"+c,u)}g.add&&(g.add.call(e,p),p.handler.guid||(p.handler.guid=r.guid)),s?m.splice(m.delegateCount++,0,p):m.push(p),v.event.global[c]=!0}e=null},global:{},remove:function(e,t,n,r,i){var s,o,u,a,f,l,c,h,p,d,m,g=v.hasData(e)&&v._data(e);if(!g||!(h=g.events))return;t=v.trim(Z(t||"")).split(" ");for(s=0;s<t.length;s++){o=J.exec(t[s])||[],u=a=o[1],f=o[2];if(!u){for(u in h)v.event.remove(e,u+t[s],n,r,!0);continue}p=v.event.special[u]||{},u=(r?p.delegateType:p.bindType)||u,d=h[u]||[],l=d.length,f=f?new RegExp("(^|\\.)"+f.split(".").sort().join("\\.(?:.*\\.|)")+"(\\.|$)"):null;for(c=0;c<d.length;c++)m=d[c],(i||a===m.origType)&&(!n||n.guid===m.guid)&&(!f||f.test(m.namespace))&&(!r||r===m.selector||r==="**"&&m.selector)&&(d.splice(c--,1),m.selector&&d.delegateCount--,p.remove&&p.remove.call(e,m));d.length===0&&l!==d.length&&((!p.teardown||p.teardown.call(e,f,g.handle)===!1)&&v.removeEvent(e,u,g.handle),delete h[u])}v.isEmptyObject(h)&&(delete g.handle,v.removeData(e,"events",!0))},customEvent:{getData:!0,setData:!0,changeData:!0},trigger:function(n,r,s,o){if(!s||s.nodeType!==3&&s.nodeType!==8){var u,a,f,l,c,h,p,d,m,g,y=n.type||n,b=[];if(Y.test(y+v.event.triggered))return;y.indexOf("!")>=0&&(y=y.slice(0,-1),a=!0),y.indexOf(".")>=0&&(b=y.split("."),y=b.shift(),b.sort());if((!s||v.event.customEvent[y])&&!v.event.global[y])return;n=typeof n=="object"?n[v.expando]?n:new v.Event(y,n):new v.Event(y),n.type=y,n.isTrigger=!0,n.exclusive=a,n.namespace=b.join("."),n.namespace_re=n.namespace?new RegExp("(^|\\.)"+b.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,h=y.indexOf(":")<0?"on"+y:"";if(!s){u=v.cache;for(f in u)u[f].events&&u[f].events[y]&&v.event.trigger(n,r,u[f].handle.elem,!0);return}n.result=t,n.target||(n.target=s),r=r!=null?v.makeArray(r):[],r.unshift(n),p=v.event.special[y]||{};if(p.trigger&&p.trigger.apply(s,r)===!1)return;m=[[s,p.bindType||y]];if(!o&&!p.noBubble&&!v.isWindow(s)){g=p.delegateType||y,l=Y.test(g+y)?s:s.parentNode;for(c=s;l;l=l.parentNode)m.push([l,g]),c=l;c===(s.ownerDocument||i)&&m.push([c.defaultView||c.parentWindow||e,g])}for(f=0;f<m.length&&!n.isPropagationStopped();f++)l=m[f][0],n.type=m[f][1],d=(v._data(l,"events")||{})[n.type]&&v._data(l,"handle"),d&&d.apply(l,r),d=h&&l[h],d&&v.acceptData(l)&&d.apply&&d.apply(l,r)===!1&&n.preventDefault();return n.type=y,!o&&!n.isDefaultPrevented()&&(!p._default||p._default.apply(s.ownerDocument,r)===!1)&&(y!=="click"||!v.nodeName(s,"a"))&&v.acceptData(s)&&h&&s[y]&&(y!=="focus"&&y!=="blur"||n.target.offsetWidth!==0)&&!v.isWindow(s)&&(c=s[h],c&&(s[h]=null),v.event.triggered=y,s[y](),v.event.triggered=t,c&&(s[h]=c)),n.result}return},dispatch:function(n){n=v.event.fix(n||e.event);var r,i,s,o,u,a,f,c,h,p,d=(v._data(this,"events")||{})[n.type]||[],m=d.delegateCount,g=l.call(arguments),y=!n.exclusive&&!n.namespace,b=v.event.special[n.type]||{},w=[];g[0]=n,n.delegateTarget=this;if(b.preDispatch&&b.preDispatch.call(this,n)===!1)return;if(m&&(!n.button||n.type!=="click"))for(s=n.target;s!=this;s=s.parentNode||this)if(s.disabled!==!0||n.type!=="click"){u={},f=[];for(r=0;r<m;r++)c=d[r],h=c.selector,u[h]===t&&(u[h]=c.needsContext?v(h,this).index(s)>=0:v.find(h,this,null,[s]).length),u[h]&&f.push(c);f.length&&w.push({elem:s,matches:f})}d.length>m&&w.push({elem:this,matches:d.slice(m)});for(r=0;r<w.length&&!n.isPropagationStopped();r++){a=w[r],n.currentTarget=a.elem;for(i=0;i<a.matches.length&&!n.isImmediatePropagationStopped();i++){c=a.matches[i];if(y||!n.namespace&&!c.namespace||n.namespace_re&&n.namespace_re.test(c.namespace))n.data=c.data,n.handleObj=c,o=((v.event.special[c.origType]||{}).handle||c.handler).apply(a.elem,g),o!==t&&(n.result=o,o===!1&&(n.preventDefault(),n.stopPropagation()))}}return b.postDispatch&&b.postDispatch.call(this,n),n.result},props:"attrChange attrName relatedNode srcElement altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return e.which==null&&(e.which=t.charCode!=null?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,n){var r,s,o,u=n.button,a=n.fromElement;return e.pageX==null&&n.clientX!=null&&(r=e.target.ownerDocument||i,s=r.documentElement,o=r.body,e.pageX=n.clientX+(s&&s.scrollLeft||o&&o.scrollLeft||0)-(s&&s.clientLeft||o&&o.clientLeft||0),e.pageY=n.clientY+(s&&s.scrollTop||o&&o.scrollTop||0)-(s&&s.clientTop||o&&o.clientTop||0)),!e.relatedTarget&&a&&(e.relatedTarget=a===e.target?n.toElement:a),!e.which&&u!==t&&(e.which=u&1?1:u&2?3:u&4?2:0),e}},fix:function(e){if(e[v.expando])return e;var t,n,r=e,s=v.event.fixHooks[e.type]||{},o=s.props?this.props.concat(s.props):this.props;e=v.Event(r);for(t=o.length;t;)n=o[--t],e[n]=r[n];return e.target||(e.target=r.srcElement||i),e.target.nodeType===3&&(e.target=e.target.parentNode),e.metaKey=!!e.metaKey,s.filter?s.filter(e,r):e},special:{load:{noBubble:!0},focus:{delegateType:"focusin"},blur:{delegateType:"focusout"},beforeunload:{setup:function(e,t,n){v.isWindow(this)&&(this.onbeforeunload=n)},teardown:function(e,t){this.onbeforeunload===t&&(this.onbeforeunload=null)}}},simulate:function(e,t,n,r){var i=v.extend(new v.Event,n,{type:e,isSimulated:!0,originalEvent:{}});r?v.event.trigger(i,null,t):v.event.dispatch.call(t,i),i.isDefaultPrevented()&&n.preventDefault()}},v.event.handle=v.event.dispatch,v.removeEvent=i.removeEventListener?function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n,!1)}:function(e,t,n){var r="on"+t;e.detachEvent&&(typeof e[r]=="undefined"&&(e[r]=null),e.detachEvent(r,n))},v.Event=function(e,t){if(!(this instanceof v.Event))return new v.Event(e,t);e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||e.returnValue===!1||e.getPreventDefault&&e.getPreventDefault()?tt:et):this.type=e,t&&v.extend(this,t),this.timeStamp=e&&e.timeStamp||v.now(),this[v.expando]=!0},v.Event.prototype={preventDefault:function(){this.isDefaultPrevented=tt;var e=this.originalEvent;if(!e)return;e.preventDefault?e.preventDefault():e.returnValue=!1},stopPropagation:function(){this.isPropagationStopped=tt;var e=this.originalEvent;if(!e)return;e.stopPropagation&&e.stopPropagation(),e.cancelBubble=!0},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=tt,this.stopPropagation()},isDefaultPrevented:et,isPropagationStopped:et,isImmediatePropagationStopped:et},v.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(e,t){v.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,s=e.handleObj,o=s.selector;if(!i||i!==r&&!v.contains(r,i))e.type=s.origType,n=s.handler.apply(this,arguments),e.type=t;return n}}}),v.support.submitBubbles||(v.event.special.submit={setup:function(){if(v.nodeName(this,"form"))return!1;v.event.add(this,"click._submit keypress._submit",function(e){var n=e.target,r=v.nodeName(n,"input")||v.nodeName(n,"button")?n.form:t;r&&!v._data(r,"_submit_attached")&&(v.event.add(r,"submit._submit",function(e){e._submit_bubble=!0}),v._data(r,"_submit_attached",!0))})},postDispatch:function(e){e._submit_bubble&&(delete e._submit_bubble,this.parentNode&&!e.isTrigger&&v.event.simulate("submit",this.parentNode,e,!0))},teardown:function(){if(v.nodeName(this,"form"))return!1;v.event.remove(this,"._submit")}}),v.support.changeBubbles||(v.event.special.change={setup:function(){if($.test(this.nodeName)){if(this.type==="checkbox"||this.type==="radio")v.event.add(this,"propertychange._change",function(e){e.originalEvent.propertyName==="checked"&&(this._just_changed=!0)}),v.event.add(this,"click._change",function(e){this._just_changed&&!e.isTrigger&&(this._just_changed=!1),v.event.simulate("change",this,e,!0)});return!1}v.event.add(this,"beforeactivate._change",function(e){var t=e.target;$.test(t.nodeName)&&!v._data(t,"_change_attached")&&(v.event.add(t,"change._change",function(e){this.parentNode&&!e.isSimulated&&!e.isTrigger&&v.event.simulate("change",this.parentNode,e,!0)}),v._data(t,"_change_attached",!0))})},handle:function(e){var t=e.target;if(this!==t||e.isSimulated||e.isTrigger||t.type!=="radio"&&t.type!=="checkbox")return e.handleObj.handler.apply(this,arguments)},teardown:function(){return v.event.remove(this,"._change"),!$.test(this.nodeName)}}),v.support.focusinBubbles||v.each({focus:"focusin",blur:"focusout"},function(e,t){var n=0,r=function(e){v.event.simulate(t,e.target,v.event.fix(e),!0)};v.event.special[t]={setup:function(){n++===0&&i.addEventListener(e,r,!0)},teardown:function(){--n===0&&i.removeEventListener(e,r,!0)}}}),v.fn.extend({on:function(e,n,r,i,s){var o,u;if(typeof e=="object"){typeof n!="string"&&(r=r||n,n=t);for(u in e)this.on(u,n,r,e[u],s);return this}r==null&&i==null?(i=n,r=n=t):i==null&&(typeof n=="string"?(i=r,r=t):(i=r,r=n,n=t));if(i===!1)i=et;else if(!i)return this;return s===1&&(o=i,i=function(e){return v().off(e),o.apply(this,arguments)},i.guid=o.guid||(o.guid=v.guid++)),this.each(function(){v.event.add(this,e,i,r,n)})},one:function(e,t,n,r){return this.on(e,t,n,r,1)},off:function(e,n,r){var i,s;if(e&&e.preventDefault&&e.handleObj)return i=e.handleObj,v(e.delegateTarget).off(i.namespace?i.origType+"."+i.namespace:i.origType,i.selector,i.handler),this;if(typeof e=="object"){for(s in e)this.off(s,n,e[s]);return this}if(n===!1||typeof n=="function")r=n,n=t;return r===!1&&(r=et),this.each(function(){v.event.remove(this,e,r,n)})},bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},live:function(e,t,n){return v(this.context).on(e,this.selector,t,n),this},die:function(e,t){return v(this.context).off(e,this.selector||"**",t),this},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return arguments.length===1?this.off(e,"**"):this.off(t,e||"**",n)},trigger:function(e,t){return this.each(function(){v.event.trigger(e,t,this)})},triggerHandler:function(e,t){if(this[0])return v.event.trigger(e,t,this[0],!0)},toggle:function(e){var t=arguments,n=e.guid||v.guid++,r=0,i=function(n){var i=(v._data(this,"lastToggle"+e.guid)||0)%r;return v._data(this,"lastToggle"+e.guid,i+1),n.preventDefault(),t[i].apply(this,arguments)||!1};i.guid=n;while(r<t.length)t[r++].guid=n;return this.click(i)},hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)}}),v.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(e,t){v.fn[t]=function(e,n){return n==null&&(n=e,e=null),arguments.length>0?this.on(t,null,e,n):this.trigger(t)},Q.test(t)&&(v.event.fixHooks[t]=v.event.keyHooks),G.test(t)&&(v.event.fixHooks[t]=v.event.mouseHooks)}),function(e,t){function nt(e,t,n,r){n=n||[],t=t||g;var i,s,a,f,l=t.nodeType;if(!e||typeof e!="string")return n;if(l!==1&&l!==9)return[];a=o(t);if(!a&&!r)if(i=R.exec(e))if(f=i[1]){if(l===9){s=t.getElementById(f);if(!s||!s.parentNode)return n;if(s.id===f)return n.push(s),n}else if(t.ownerDocument&&(s=t.ownerDocument.getElementById(f))&&u(t,s)&&s.id===f)return n.push(s),n}else{if(i[2])return S.apply(n,x.call(t.getElementsByTagName(e),0)),n;if((f=i[3])&&Z&&t.getElementsByClassName)return S.apply(n,x.call(t.getElementsByClassName(f),0)),n}return vt(e.replace(j,"$1"),t,n,r,a)}function rt(e){return function(t){var n=t.nodeName.toLowerCase();return n==="input"&&t.type===e}}function it(e){return function(t){var n=t.nodeName.toLowerCase();return(n==="input"||n==="button")&&t.type===e}}function st(e){return N(function(t){return t=+t,N(function(n,r){var i,s=e([],n.length,t),o=s.length;while(o--)n[i=s[o]]&&(n[i]=!(r[i]=n[i]))})})}function ot(e,t,n){if(e===t)return n;var r=e.nextSibling;while(r){if(r===t)return-1;r=r.nextSibling}return 1}function ut(e,t){var n,r,s,o,u,a,f,l=L[d][e+" "];if(l)return t?0:l.slice(0);u=e,a=[],f=i.preFilter;while(u){if(!n||(r=F.exec(u)))r&&(u=u.slice(r[0].length)||u),a.push(s=[]);n=!1;if(r=I.exec(u))s.push(n=new m(r.shift())),u=u.slice(n.length),n.type=r[0].replace(j," ");for(o in i.filter)(r=J[o].exec(u))&&(!f[o]||(r=f[o](r)))&&(s.push(n=new m(r.shift())),u=u.slice(n.length),n.type=o,n.matches=r);if(!n)break}return t?u.length:u?nt.error(e):L(e,a).slice(0)}function at(e,t,r){var i=t.dir,s=r&&t.dir==="parentNode",o=w++;return t.first?function(t,n,r){while(t=t[i])if(s||t.nodeType===1)return e(t,n,r)}:function(t,r,u){if(!u){var a,f=b+" "+o+" ",l=f+n;while(t=t[i])if(s||t.nodeType===1){if((a=t[d])===l)return t.sizset;if(typeof a=="string"&&a.indexOf(f)===0){if(t.sizset)return t}else{t[d]=l;if(e(t,r,u))return t.sizset=!0,t;t.sizset=!1}}}else while(t=t[i])if(s||t.nodeType===1)if(e(t,r,u))return t}}function ft(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function lt(e,t,n,r,i){var s,o=[],u=0,a=e.length,f=t!=null;for(;u<a;u++)if(s=e[u])if(!n||n(s,r,i))o.push(s),f&&t.push(u);return o}function ct(e,t,n,r,i,s){return r&&!r[d]&&(r=ct(r)),i&&!i[d]&&(i=ct(i,s)),N(function(s,o,u,a){var f,l,c,h=[],p=[],d=o.length,v=s||dt(t||"*",u.nodeType?[u]:u,[]),m=e&&(s||!t)?lt(v,h,e,u,a):v,g=n?i||(s?e:d||r)?[]:o:m;n&&n(m,g,u,a);if(r){f=lt(g,p),r(f,[],u,a),l=f.length;while(l--)if(c=f[l])g[p[l]]=!(m[p[l]]=c)}if(s){if(i||e){if(i){f=[],l=g.length;while(l--)(c=g[l])&&f.push(m[l]=c);i(null,g=[],f,a)}l=g.length;while(l--)(c=g[l])&&(f=i?T.call(s,c):h[l])>-1&&(s[f]=!(o[f]=c))}}else g=lt(g===o?g.splice(d,g.length):g),i?i(null,o,g,a):S.apply(o,g)})}function ht(e){var t,n,r,s=e.length,o=i.relative[e[0].type],u=o||i.relative[" "],a=o?1:0,f=at(function(e){return e===t},u,!0),l=at(function(e){return T.call(t,e)>-1},u,!0),h=[function(e,n,r){return!o&&(r||n!==c)||((t=n).nodeType?f(e,n,r):l(e,n,r))}];for(;a<s;a++)if(n=i.relative[e[a].type])h=[at(ft(h),n)];else{n=i.filter[e[a].type].apply(null,e[a].matches);if(n[d]){r=++a;for(;r<s;r++)if(i.relative[e[r].type])break;return ct(a>1&&ft(h),a>1&&e.slice(0,a-1).join("").replace(j,"$1"),n,a<r&&ht(e.slice(a,r)),r<s&&ht(e=e.slice(r)),r<s&&e.join(""))}h.push(n)}return ft(h)}function pt(e,t){var r=t.length>0,s=e.length>0,o=function(u,a,f,l,h){var p,d,v,m=[],y=0,w="0",x=u&&[],T=h!=null,N=c,C=u||s&&i.find.TAG("*",h&&a.parentNode||a),k=b+=N==null?1:Math.E;T&&(c=a!==g&&a,n=o.el);for(;(p=C[w])!=null;w++){if(s&&p){for(d=0;v=e[d];d++)if(v(p,a,f)){l.push(p);break}T&&(b=k,n=++o.el)}r&&((p=!v&&p)&&y--,u&&x.push(p))}y+=w;if(r&&w!==y){for(d=0;v=t[d];d++)v(x,m,a,f);if(u){if(y>0)while(w--)!x[w]&&!m[w]&&(m[w]=E.call(l));m=lt(m)}S.apply(l,m),T&&!u&&m.length>0&&y+t.length>1&&nt.uniqueSort(l)}return T&&(b=k,c=N),x};return o.el=0,r?N(o):o}function dt(e,t,n){var r=0,i=t.length;for(;r<i;r++)nt(e,t[r],n);return n}function vt(e,t,n,r,s){var o,u,f,l,c,h=ut(e),p=h.length;if(!r&&h.length===1){u=h[0]=h[0].slice(0);if(u.length>2&&(f=u[0]).type==="ID"&&t.nodeType===9&&!s&&i.relative[u[1].type]){t=i.find.ID(f.matches[0].replace($,""),t,s)[0];if(!t)return n;e=e.slice(u.shift().length)}for(o=J.POS.test(e)?-1:u.length-1;o>=0;o--){f=u[o];if(i.relative[l=f.type])break;if(c=i.find[l])if(r=c(f.matches[0].replace($,""),z.test(u[0].type)&&t.parentNode||t,s)){u.splice(o,1),e=r.length&&u.join("");if(!e)return S.apply(n,x.call(r,0)),n;break}}}return a(e,h)(r,t,s,n,z.test(e)),n}function mt(){}var n,r,i,s,o,u,a,f,l,c,h=!0,p="undefined",d=("sizcache"+Math.random()).replace(".",""),m=String,g=e.document,y=g.documentElement,b=0,w=0,E=[].pop,S=[].push,x=[].slice,T=[].indexOf||function(e){var t=0,n=this.length;for(;t<n;t++)if(this[t]===e)return t;return-1},N=function(e,t){return e[d]=t==null||t,e},C=function(){var e={},t=[];return N(function(n,r){return t.push(n)>i.cacheLength&&delete e[t.shift()],e[n+" "]=r},e)},k=C(),L=C(),A=C(),O="[\\x20\\t\\r\\n\\f]",M="(?:\\\\.|[-\\w]|[^\\x00-\\xa0])+",_=M.replace("w","w#"),D="([*^$|!~]?=)",P="\\["+O+"*("+M+")"+O+"*(?:"+D+O+"*(?:(['\"])((?:\\\\.|[^\\\\])*?)\\3|("+_+")|)|)"+O+"*\\]",H=":("+M+")(?:\\((?:(['\"])((?:\\\\.|[^\\\\])*?)\\2|([^()[\\]]*|(?:(?:"+P+")|[^:]|\\\\.)*|.*))\\)|)",B=":(even|odd|eq|gt|lt|nth|first|last)(?:\\("+O+"*((?:-\\d)?\\d*)"+O+"*\\)|)(?=[^-]|$)",j=new RegExp("^"+O+"+|((?:^|[^\\\\])(?:\\\\.)*)"+O+"+$","g"),F=new RegExp("^"+O+"*,"+O+"*"),I=new RegExp("^"+O+"*([\\x20\\t\\r\\n\\f>+~])"+O+"*"),q=new RegExp(H),R=/^(?:#([\w\-]+)|(\w+)|\.([\w\-]+))$/,U=/^:not/,z=/[\x20\t\r\n\f]*[+~]/,W=/:not\($/,X=/h\d/i,V=/input|select|textarea|button/i,$=/\\(?!\\)/g,J={ID:new RegExp("^#("+M+")"),CLASS:new RegExp("^\\.("+M+")"),NAME:new RegExp("^\\[name=['\"]?("+M+")['\"]?\\]"),TAG:new RegExp("^("+M.replace("w","w*")+")"),ATTR:new RegExp("^"+P),PSEUDO:new RegExp("^"+H),POS:new RegExp(B,"i"),CHILD:new RegExp("^:(only|nth|first|last)-child(?:\\("+O+"*(even|odd|(([+-]|)(\\d*)n|)"+O+"*(?:([+-]|)"+O+"*(\\d+)|))"+O+"*\\)|)","i"),needsContext:new RegExp("^"+O+"*[>+~]|"+B,"i")},K=function(e){var t=g.createElement("div");try{return e(t)}catch(n){return!1}finally{t=null}},Q=K(function(e){return e.appendChild(g.createComment("")),!e.getElementsByTagName("*").length}),G=K(function(e){return e.innerHTML="<a href='#'></a>",e.firstChild&&typeof e.firstChild.getAttribute!==p&&e.firstChild.getAttribute("href")==="#"}),Y=K(function(e){e.innerHTML="<select></select>";var t=typeof e.lastChild.getAttribute("multiple");return t!=="boolean"&&t!=="string"}),Z=K(function(e){return e.innerHTML="<div class='hidden e'></div><div class='hidden'></div>",!e.getElementsByClassName||!e.getElementsByClassName("e").length?!1:(e.lastChild.className="e",e.getElementsByClassName("e").length===2)}),et=K(function(e){e.id=d+0,e.innerHTML="<a name='"+d+"'></a><div name='"+d+"'></div>",y.insertBefore(e,y.firstChild);var t=g.getElementsByName&&g.getElementsByName(d).length===2+g.getElementsByName(d+0).length;return r=!g.getElementById(d),y.removeChild(e),t});try{x.call(y.childNodes,0)[0].nodeType}catch(tt){x=function(e){var t,n=[];for(;t=this[e];e++)n.push(t);return n}}nt.matches=function(e,t){return nt(e,null,null,t)},nt.matchesSelector=function(e,t){return nt(t,null,null,[e]).length>0},s=nt.getText=function(e){var t,n="",r=0,i=e.nodeType;if(i){if(i===1||i===9||i===11){if(typeof e.textContent=="string")return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=s(e)}else if(i===3||i===4)return e.nodeValue}else for(;t=e[r];r++)n+=s(t);return n},o=nt.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return t?t.nodeName!=="HTML":!1},u=nt.contains=y.contains?function(e,t){var n=e.nodeType===9?e.documentElement:e,r=t&&t.parentNode;return e===r||!!(r&&r.nodeType===1&&n.contains&&n.contains(r))}:y.compareDocumentPosition?function(e,t){return t&&!!(e.compareDocumentPosition(t)&16)}:function(e,t){while(t=t.parentNode)if(t===e)return!0;return!1},nt.attr=function(e,t){var n,r=o(e);return r||(t=t.toLowerCase()),(n=i.attrHandle[t])?n(e):r||Y?e.getAttribute(t):(n=e.getAttributeNode(t),n?typeof e[t]=="boolean"?e[t]?t:null:n.specified?n.value:null:null)},i=nt.selectors={cacheLength:50,createPseudo:N,match:J,attrHandle:G?{}:{href:function(e){return e.getAttribute("href",2)},type:function(e){return e.getAttribute("type")}},find:{ID:r?function(e,t,n){if(typeof t.getElementById!==p&&!n){var r=t.getElementById(e);return r&&r.parentNode?[r]:[]}}:function(e,n,r){if(typeof n.getElementById!==p&&!r){var i=n.getElementById(e);return i?i.id===e||typeof i.getAttributeNode!==p&&i.getAttributeNode("id").value===e?[i]:t:[]}},TAG:Q?function(e,t){if(typeof t.getElementsByTagName!==p)return t.getElementsByTagName(e)}:function(e,t){var n=t.getElementsByTagName(e);if(e==="*"){var r,i=[],s=0;for(;r=n[s];s++)r.nodeType===1&&i.push(r);return i}return n},NAME:et&&function(e,t){if(typeof t.getElementsByName!==p)return t.getElementsByName(name)},CLASS:Z&&function(e,t,n){if(typeof t.getElementsByClassName!==p&&!n)return t.getElementsByClassName(e)}},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace($,""),e[3]=(e[4]||e[5]||"").replace($,""),e[2]==="~="&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),e[1]==="nth"?(e[2]||nt.error(e[0]),e[3]=+(e[3]?e[4]+(e[5]||1):2*(e[2]==="even"||e[2]==="odd")),e[4]=+(e[6]+e[7]||e[2]==="odd")):e[2]&&nt.error(e[0]),e},PSEUDO:function(e){var t,n;if(J.CHILD.test(e[0]))return null;if(e[3])e[2]=e[3];else if(t=e[4])q.test(t)&&(n=ut(t,!0))&&(n=t.indexOf(")",t.length-n)-t.length)&&(t=t.slice(0,n),e[0]=e[0].slice(0,n)),e[2]=t;return e.slice(0,3)}},filter:{ID:r?function(e){return e=e.replace($,""),function(t){return t.getAttribute("id")===e}}:function(e){return e=e.replace($,""),function(t){var n=typeof t.getAttributeNode!==p&&t.getAttributeNode("id");return n&&n.value===e}},TAG:function(e){return e==="*"?function(){return!0}:(e=e.replace($,"").toLowerCase(),function(t){return t.nodeName&&t.nodeName.toLowerCase()===e})},CLASS:function(e){var t=k[d][e+" "];return t||(t=new RegExp("(^|"+O+")"+e+"("+O+"|$)"))&&k(e,function(e){return t.test(e.className||typeof e.getAttribute!==p&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r,i){var s=nt.attr(r,e);return s==null?t==="!=":t?(s+="",t==="="?s===n:t==="!="?s!==n:t==="^="?n&&s.indexOf(n)===0:t==="*="?n&&s.indexOf(n)>-1:t==="$="?n&&s.substr(s.length-n.length)===n:t==="~="?(" "+s+" ").indexOf(n)>-1:t==="|="?s===n||s.substr(0,n.length+1)===n+"-":!1):!0}},CHILD:function(e,t,n,r){return e==="nth"?function(e){var t,i,s=e.parentNode;if(n===1&&r===0)return!0;if(s){i=0;for(t=s.firstChild;t;t=t.nextSibling)if(t.nodeType===1){i++;if(e===t)break}}return i-=r,i===n||i%n===0&&i/n>=0}:function(t){var n=t;switch(e){case"only":case"first":while(n=n.previousSibling)if(n.nodeType===1)return!1;if(e==="first")return!0;n=t;case"last":while(n=n.nextSibling)if(n.nodeType===1)return!1;return!0}}},PSEUDO:function(e,t){var n,r=i.pseudos[e]||i.setFilters[e.toLowerCase()]||nt.error("unsupported pseudo: "+e);return r[d]?r(t):r.length>1?(n=[e,e,"",t],i.setFilters.hasOwnProperty(e.toLowerCase())?N(function(e,n){var i,s=r(e,t),o=s.length;while(o--)i=T.call(e,s[o]),e[i]=!(n[i]=s[o])}):function(e){return r(e,0,n)}):r}},pseudos:{not:N(function(e){var t=[],n=[],r=a(e.replace(j,"$1"));return r[d]?N(function(e,t,n,i){var s,o=r(e,null,i,[]),u=e.length;while(u--)if(s=o[u])e[u]=!(t[u]=s)}):function(e,i,s){return t[0]=e,r(t,null,s,n),!n.pop()}}),has:N(function(e){return function(t){return nt(e,t).length>0}}),contains:N(function(e){return function(t){return(t.textContent||t.innerText||s(t)).indexOf(e)>-1}}),enabled:function(e){return e.disabled===!1},disabled:function(e){return e.disabled===!0},checked:function(e){var t=e.nodeName.toLowerCase();return t==="input"&&!!e.checked||t==="option"&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,e.selected===!0},parent:function(e){return!i.pseudos.empty(e)},empty:function(e){var t;e=e.firstChild;while(e){if(e.nodeName>"@"||(t=e.nodeType)===3||t===4)return!1;e=e.nextSibling}return!0},header:function(e){return X.test(e.nodeName)},text:function(e){var t,n;return e.nodeName.toLowerCase()==="input"&&(t=e.type)==="text"&&((n=e.getAttribute("type"))==null||n.toLowerCase()===t)},radio:rt("radio"),checkbox:rt("checkbox"),file:rt("file"),password:rt("password"),image:rt("image"),submit:it("submit"),reset:it("reset"),button:function(e){var t=e.nodeName.toLowerCase();return t==="input"&&e.type==="button"||t==="button"},input:function(e){return V.test(e.nodeName)},focus:function(e){var t=e.ownerDocument;return e===t.activeElement&&(!t.hasFocus||t.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},active:function(e){return e===e.ownerDocument.activeElement},first:st(function(){return[0]}),last:st(function(e,t){return[t-1]}),eq:st(function(e,t,n){return[n<0?n+t:n]}),even:st(function(e,t){for(var n=0;n<t;n+=2)e.push(n);return e}),odd:st(function(e,t){for(var n=1;n<t;n+=2)e.push(n);return e}),lt:st(function(e,t,n){for(var r=n<0?n+t:n;--r>=0;)e.push(r);return e}),gt:st(function(e,t,n){for(var r=n<0?n+t:n;++r<t;)e.push(r);return e})}},f=y.compareDocumentPosition?function(e,t){return e===t?(l=!0,0):(!e.compareDocumentPosition||!t.compareDocumentPosition?e.compareDocumentPosition:e.compareDocumentPosition(t)&4)?-1:1}:function(e,t){if(e===t)return l=!0,0;if(e.sourceIndex&&t.sourceIndex)return e.sourceIndex-t.sourceIndex;var n,r,i=[],s=[],o=e.parentNode,u=t.parentNode,a=o;if(o===u)return ot(e,t);if(!o)return-1;if(!u)return 1;while(a)i.unshift(a),a=a.parentNode;a=u;while(a)s.unshift(a),a=a.parentNode;n=i.length,r=s.length;for(var f=0;f<n&&f<r;f++)if(i[f]!==s[f])return ot(i[f],s[f]);return f===n?ot(e,s[f],-1):ot(i[f],t,1)},[0,0].sort(f),h=!l,nt.uniqueSort=function(e){var t,n=[],r=1,i=0;l=h,e.sort(f);if(l){for(;t=e[r];r++)t===e[r-1]&&(i=n.push(r));while(i--)e.splice(n[i],1)}return e},nt.error=function(e){throw new Error("Syntax error, unrecognized expression: "+e)},a=nt.compile=function(e,t){var n,r=[],i=[],s=A[d][e+" "];if(!s){t||(t=ut(e)),n=t.length;while(n--)s=ht(t[n]),s[d]?r.push(s):i.push(s);s=A(e,pt(i,r))}return s},g.querySelectorAll&&function(){var e,t=vt,n=/'|\\/g,r=/\=[\x20\t\r\n\f]*([^'"\]]*)[\x20\t\r\n\f]*\]/g,i=[":focus"],s=[":active"],u=y.matchesSelector||y.mozMatchesSelector||y.webkitMatchesSelector||y.oMatchesSelector||y.msMatchesSelector;K(function(e){e.innerHTML="<select><option selected=''></option></select>",e.querySelectorAll("[selected]").length||i.push("\\["+O+"*(?:checked|disabled|ismap|multiple|readonly|selected|value)"),e.querySelectorAll(":checked").length||i.push(":checked")}),K(function(e){e.innerHTML="<p test=''></p>",e.querySelectorAll("[test^='']").length&&i.push("[*^$]="+O+"*(?:\"\"|'')"),e.innerHTML="<input type='hidden'/>",e.querySelectorAll(":enabled").length||i.push(":enabled",":disabled")}),i=new RegExp(i.join("|")),vt=function(e,r,s,o,u){if(!o&&!u&&!i.test(e)){var a,f,l=!0,c=d,h=r,p=r.nodeType===9&&e;if(r.nodeType===1&&r.nodeName.toLowerCase()!=="object"){a=ut(e),(l=r.getAttribute("id"))?c=l.replace(n,"\\$&"):r.setAttribute("id",c),c="[id='"+c+"'] ",f=a.length;while(f--)a[f]=c+a[f].join("");h=z.test(e)&&r.parentNode||r,p=a.join(",")}if(p)try{return S.apply(s,x.call(h.querySelectorAll(p),0)),s}catch(v){}finally{l||r.removeAttribute("id")}}return t(e,r,s,o,u)},u&&(K(function(t){e=u.call(t,"div");try{u.call(t,"[test!='']:sizzle"),s.push("!=",H)}catch(n){}}),s=new RegExp(s.join("|")),nt.matchesSelector=function(t,n){n=n.replace(r,"='$1']");if(!o(t)&&!s.test(n)&&!i.test(n))try{var a=u.call(t,n);if(a||e||t.document&&t.document.nodeType!==11)return a}catch(f){}return nt(n,null,null,[t]).length>0})}(),i.pseudos.nth=i.pseudos.eq,i.filters=mt.prototype=i.pseudos,i.setFilters=new mt,nt.attr=v.attr,v.find=nt,v.expr=nt.selectors,v.expr[":"]=v.expr.pseudos,v.unique=nt.uniqueSort,v.text=nt.getText,v.isXMLDoc=nt.isXML,v.contains=nt.contains}(e);var nt=/Until$/,rt=/^(?:parents|prev(?:Until|All))/,it=/^.[^:#\[\.,]*$/,st=v.expr.match.needsContext,ot={children:!0,contents:!0,next:!0,prev:!0};v.fn.extend({find:function(e){var t,n,r,i,s,o,u=this;if(typeof e!="string")return v(e).filter(function(){for(t=0,n=u.length;t<n;t++)if(v.contains(u[t],this))return!0});o=this.pushStack("","find",e);for(t=0,n=this.length;t<n;t++){r=o.length,v.find(e,this[t],o);if(t>0)for(i=r;i<o.length;i++)for(s=0;s<r;s++)if(o[s]===o[i]){o.splice(i--,1);break}}return o},has:function(e){var t,n=v(e,this),r=n.length;return this.filter(function(){for(t=0;t<r;t++)if(v.contains(this,n[t]))return!0})},not:function(e){return this.pushStack(ft(this,e,!1),"not",e)},filter:function(e){return this.pushStack(ft(this,e,!0),"filter",e)},is:function(e){return!!e&&(typeof e=="string"?st.test(e)?v(e,this.context).index(this[0])>=0:v.filter(e,this).length>0:this.filter(e).length>0)},closest:function(e,t){var n,r=0,i=this.length,s=[],o=st.test(e)||typeof e!="string"?v(e,t||this.context):0;for(;r<i;r++){n=this[r];while(n&&n.ownerDocument&&n!==t&&n.nodeType!==11){if(o?o.index(n)>-1:v.find.matchesSelector(n,e)){s.push(n);break}n=n.parentNode}}return s=s.length>1?v.unique(s):s,this.pushStack(s,"closest",e)},index:function(e){return e?typeof e=="string"?v.inArray(this[0],v(e)):v.inArray(e.jquery?e[0]:e,this):this[0]&&this[0].parentNode?this.prevAll().length:-1},add:function(e,t){var n=typeof e=="string"?v(e,t):v.makeArray(e&&e.nodeType?[e]:e),r=v.merge(this.get(),n);return this.pushStack(ut(n[0])||ut(r[0])?r:v.unique(r))},addBack:function(e){return this.add(e==null?this.prevObject:this.prevObject.filter(e))}}),v.fn.andSelf=v.fn.addBack,v.each({parent:function(e){var t=e.parentNode;return t&&t.nodeType!==11?t:null},parents:function(e){return v.dir(e,"parentNode")},parentsUntil:function(e,t,n){return v.dir(e,"parentNode",n)},next:function(e){return at(e,"nextSibling")},prev:function(e){return at(e,"previousSibling")},nextAll:function(e){return v.dir(e,"nextSibling")},prevAll:function(e){return v.dir(e,"previousSibling")},nextUntil:function(e,t,n){return v.dir(e,"nextSibling",n)},prevUntil:function(e,t,n){return v.dir(e,"previousSibling",n)},siblings:function(e){return v.sibling((e.parentNode||{}).firstChild,e)},children:function(e){return v.sibling(e.firstChild)},contents:function(e){return v.nodeName(e,"iframe")?e.contentDocument||e.contentWindow.document:v.merge([],e.childNodes)}},function(e,t){v.fn[e]=function(n,r){var i=v.map(this,t,n);return nt.test(e)||(r=n),r&&typeof r=="string"&&(i=v.filter(r,i)),i=this.length>1&&!ot[e]?v.unique(i):i,this.length>1&&rt.test(e)&&(i=i.reverse()),this.pushStack(i,e,l.call(arguments).join(","))}}),v.extend({filter:function(e,t,n){return n&&(e=":not("+e+")"),t.length===1?v.find.matchesSelector(t[0],e)?[t[0]]:[]:v.find.matches(e,t)},dir:function(e,n,r){var i=[],s=e[n];while(s&&s.nodeType!==9&&(r===t||s.nodeType!==1||!v(s).is(r)))s.nodeType===1&&i.push(s),s=s[n];return i},sibling:function(e,t){var n=[];for(;e;e=e.nextSibling)e.nodeType===1&&e!==t&&n.push(e);return n}});var ct="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",ht=/ jQuery\d+="(?:null|\d+)"/g,pt=/^\s+/,dt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,vt=/<([\w:]+)/,mt=/<tbody/i,gt=/<|&#?\w+;/,yt=/<(?:script|style|link)/i,bt=/<(?:script|object|embed|option|style)/i,wt=new RegExp("<(?:"+ct+")[\\s/>]","i"),Et=/^(?:checkbox|radio)$/,St=/checked\s*(?:[^=]|=\s*.checked.)/i,xt=/\/(java|ecma)script/i,Tt=/^\s*<!(?:\[CDATA\[|\-\-)|[\]\-]{2}>\s*$/g,Nt={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],area:[1,"<map>","</map>"],_default:[0,"",""]},Ct=lt(i),kt=Ct.appendChild(i.createElement("div"));Nt.optgroup=Nt.option,Nt.tbody=Nt.tfoot=Nt.colgroup=Nt.caption=Nt.thead,Nt.th=Nt.td,v.support.htmlSerialize||(Nt._default=[1,"X<div>","</div>"]),v.fn.extend({text:function(e){return v.access(this,function(e){return e===t?v.text(this):this.empty().append((this[0]&&this[0].ownerDocument||i).createTextNode(e))},null,e,arguments.length)},wrapAll:function(e){if(v.isFunction(e))return this.each(function(t){v(this).wrapAll(e.call(this,t))});if(this[0]){var t=v(e,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstChild&&e.firstChild.nodeType===1)e=e.firstChild;return e}).append(this)}return this},wrapInner:function(e){return v.isFunction(e)?this.each(function(t){v(this).wrapInner(e.call(this,t))}):this.each(function(){var t=v(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=v.isFunction(e);return this.each(function(n){v(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(){return this.parent().each(function(){v.nodeName(this,"body")||v(this).replaceWith(this.childNodes)}).end()},append:function(){return this.domManip(arguments,!0,function(e){(this.nodeType===1||this.nodeType===11)&&this.appendChild(e)})},prepend:function(){return this.domManip(arguments,!0,function(e){(this.nodeType===1||this.nodeType===11)&&this.insertBefore(e,this.firstChild)})},before:function(){if(!ut(this[0]))return this.domManip(arguments,!1,function(e){this.parentNode.insertBefore(e,this)});if(arguments.length){var e=v.clean(arguments);return this.pushStack(v.merge(e,this),"before",this.selector)}},after:function(){if(!ut(this[0]))return this.domManip(arguments,!1,function(e){this.parentNode.insertBefore(e,this.nextSibling)});if(arguments.length){var e=v.clean(arguments);return this.pushStack(v.merge(this,e),"after",this.selector)}},remove:function(e,t){var n,r=0;for(;(n=this[r])!=null;r++)if(!e||v.filter(e,[n]).length)!t&&n.nodeType===1&&(v.cleanData(n.getElementsByTagName("*")),v.cleanData([n])),n.parentNode&&n.parentNode.removeChild(n);return this},empty:function(){var e,t=0;for(;(e=this[t])!=null;t++){e.nodeType===1&&v.cleanData(e.getElementsByTagName("*"));while(e.firstChild)e.removeChild(e.firstChild)}return this},clone:function(e,t){return e=e==null?!1:e,t=t==null?e:t,this.map(function(){return v.clone(this,e,t)})},html:function(e){return v.access(this,function(e){var n=this[0]||{},r=0,i=this.length;if(e===t)return n.nodeType===1?n.innerHTML.replace(ht,""):t;if(typeof e=="string"&&!yt.test(e)&&(v.support.htmlSerialize||!wt.test(e))&&(v.support.leadingWhitespace||!pt.test(e))&&!Nt[(vt.exec(e)||["",""])[1].toLowerCase()]){e=e.replace(dt,"<$1></$2>");try{for(;r<i;r++)n=this[r]||{},n.nodeType===1&&(v.cleanData(n.getElementsByTagName("*")),n.innerHTML=e);n=0}catch(s){}}n&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(e){return ut(this[0])?this.length?this.pushStack(v(v.isFunction(e)?e():e),"replaceWith",e):this:v.isFunction(e)?this.each(function(t){var n=v(this),r=n.html();n.replaceWith(e.call(this,t,r))}):(typeof e!="string"&&(e=v(e).detach()),this.each(function(){var t=this.nextSibling,n=this.parentNode;v(this).remove(),t?v(t).before(e):v(n).append(e)}))},detach:function(e){return this.remove(e,!0)},domManip:function(e,n,r){e=[].concat.apply([],e);var i,s,o,u,a=0,f=e[0],l=[],c=this.length;if(!v.support.checkClone&&c>1&&typeof f=="string"&&St.test(f))return this.each(function(){v(this).domManip(e,n,r)});if(v.isFunction(f))return this.each(function(i){var s=v(this);e[0]=f.call(this,i,n?s.html():t),s.domManip(e,n,r)});if(this[0]){i=v.buildFragment(e,this,l),o=i.fragment,s=o.firstChild,o.childNodes.length===1&&(o=s);if(s){n=n&&v.nodeName(s,"tr");for(u=i.cacheable||c-1;a<c;a++)r.call(n&&v.nodeName(this[a],"table")?Lt(this[a],"tbody"):this[a],a===u?o:v.clone(o,!0,!0))}o=s=null,l.length&&v.each(l,function(e,t){t.src?v.ajax?v.ajax({url:t.src,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0}):v.error("no ajax"):v.globalEval((t.text||t.textContent||t.innerHTML||"").replace(Tt,"")),t.parentNode&&t.parentNode.removeChild(t)})}return this}}),v.buildFragment=function(e,n,r){var s,o,u,a=e[0];return n=n||i,n=!n.nodeType&&n[0]||n,n=n.ownerDocument||n,e.length===1&&typeof a=="string"&&a.length<512&&n===i&&a.charAt(0)==="<"&&!bt.test(a)&&(v.support.checkClone||!St.test(a))&&(v.support.html5Clone||!wt.test(a))&&(o=!0,s=v.fragments[a],u=s!==t),s||(s=n.createDocumentFragment(),v.clean(e,n,s,r),o&&(v.fragments[a]=u&&s)),{fragment:s,cacheable:o}},v.fragments={},v.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){v.fn[e]=function(n){var r,i=0,s=[],o=v(n),u=o.length,a=this.length===1&&this[0].parentNode;if((a==null||a&&a.nodeType===11&&a.childNodes.length===1)&&u===1)return o[t](this[0]),this;for(;i<u;i++)r=(i>0?this.clone(!0):this).get(),v(o[i])[t](r),s=s.concat(r);return this.pushStack(s,e,o.selector)}}),v.extend({clone:function(e,t,n){var r,i,s,o;v.support.html5Clone||v.isXMLDoc(e)||!wt.test("<"+e.nodeName+">")?o=e.cloneNode(!0):(kt.innerHTML=e.outerHTML,kt.removeChild(o=kt.firstChild));if((!v.support.noCloneEvent||!v.support.noCloneChecked)&&(e.nodeType===1||e.nodeType===11)&&!v.isXMLDoc(e)){Ot(e,o),r=Mt(e),i=Mt(o);for(s=0;r[s];++s)i[s]&&Ot(r[s],i[s])}if(t){At(e,o);if(n){r=Mt(e),i=Mt(o);for(s=0;r[s];++s)At(r[s],i[s])}}return r=i=null,o},clean:function(e,t,n,r){var s,o,u,a,f,l,c,h,p,d,m,g,y=t===i&&Ct,b=[];if(!t||typeof t.createDocumentFragment=="undefined")t=i;for(s=0;(u=e[s])!=null;s++){typeof u=="number"&&(u+="");if(!u)continue;if(typeof u=="string")if(!gt.test(u))u=t.createTextNode(u);else{y=y||lt(t),c=t.createElement("div"),y.appendChild(c),u=u.replace(dt,"<$1></$2>"),a=(vt.exec(u)||["",""])[1].toLowerCase(),f=Nt[a]||Nt._default,l=f[0],c.innerHTML=f[1]+u+f[2];while(l--)c=c.lastChild;if(!v.support.tbody){h=mt.test(u),p=a==="table"&&!h?c.firstChild&&c.firstChild.childNodes:f[1]==="<table>"&&!h?c.childNodes:[];for(o=p.length-1;o>=0;--o)v.nodeName(p[o],"tbody")&&!p[o].childNodes.length&&p[o].parentNode.removeChild(p[o])}!v.support.leadingWhitespace&&pt.test(u)&&c.insertBefore(t.createTextNode(pt.exec(u)[0]),c.firstChild),u=c.childNodes,c.parentNode.removeChild(c)}u.nodeType?b.push(u):v.merge(b,u)}c&&(u=c=y=null);if(!v.support.appendChecked)for(s=0;(u=b[s])!=null;s++)v.nodeName(u,"input")?_t(u):typeof u.getElementsByTagName!="undefined"&&v.grep(u.getElementsByTagName("input"),_t);if(n){m=function(e){if(!e.type||xt.test(e.type))return r?r.push(e.parentNode?e.parentNode.removeChild(e):e):n.appendChild(e)};for(s=0;(u=b[s])!=null;s++)if(!v.nodeName(u,"script")||!m(u))n.appendChild(u),typeof u.getElementsByTagName!="undefined"&&(g=v.grep(v.merge([],u.getElementsByTagName("script")),m),b.splice.apply(b,[s+1,0].concat(g)),s+=g.length)}return b},cleanData:function(e,t){var n,r,i,s,o=0,u=v.expando,a=v.cache,f=v.support.deleteExpando,l=v.event.special;for(;(i=e[o])!=null;o++)if(t||v.acceptData(i)){r=i[u],n=r&&a[r];if(n){if(n.events)for(s in n.events)l[s]?v.event.remove(i,s):v.removeEvent(i,s,n.handle);a[r]&&(delete a[r],f?delete i[u]:i.removeAttribute?i.removeAttribute(u):i[u]=null,v.deletedIds.push(r))}}}}),function(){var e,t;v.uaMatch=function(e){e=e.toLowerCase();var t=/(chrome)[ \/]([\w.]+)/.exec(e)||/(webkit)[ \/]([\w.]+)/.exec(e)||/(opera)(?:.*version|)[ \/]([\w.]+)/.exec(e)||/(msie) ([\w.]+)/.exec(e)||e.indexOf("compatible")<0&&/(mozilla)(?:.*? rv:([\w.]+)|)/.exec(e)||[];return{browser:t[1]||"",version:t[2]||"0"}},e=v.uaMatch(o.userAgent),t={},e.browser&&(t[e.browser]=!0,t.version=e.version),t.chrome?t.webkit=!0:t.webkit&&(t.safari=!0),v.browser=t,v.sub=function(){function e(t,n){return new e.fn.init(t,n)}v.extend(!0,e,this),e.superclass=this,e.fn=e.prototype=this(),e.fn.constructor=e,e.sub=this.sub,e.fn.init=function(r,i){return i&&i instanceof v&&!(i instanceof e)&&(i=e(i)),v.fn.init.call(this,r,i,t)},e.fn.init.prototype=e.fn;var t=e(i);return e}}();var Dt,Pt,Ht,Bt=/alpha\([^)]*\)/i,jt=/opacity=([^)]*)/,Ft=/^(top|right|bottom|left)$/,It=/^(none|table(?!-c[ea]).+)/,qt=/^margin/,Rt=new RegExp("^("+m+")(.*)$","i"),Ut=new RegExp("^("+m+")(?!px)[a-z%]+$","i"),zt=new RegExp("^([-+])=("+m+")","i"),Wt={BODY:"block"},Xt={position:"absolute",visibility:"hidden",display:"block"},Vt={letterSpacing:0,fontWeight:400},$t=["Top","Right","Bottom","Left"],Jt=["Webkit","O","Moz","ms"],Kt=v.fn.toggle;v.fn.extend({css:function(e,n){return v.access(this,function(e,n,r){return r!==t?v.style(e,n,r):v.css(e,n)},e,n,arguments.length>1)},show:function(){return Yt(this,!0)},hide:function(){return Yt(this)},toggle:function(e,t){var n=typeof e=="boolean";return v.isFunction(e)&&v.isFunction(t)?Kt.apply(this,arguments):this.each(function(){(n?e:Gt(this))?v(this).show():v(this).hide()})}}),v.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Dt(e,"opacity");return n===""?"1":n}}}},cssNumber:{fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":v.support.cssFloat?"cssFloat":"styleFloat"},style:function(e,n,r,i){if(!e||e.nodeType===3||e.nodeType===8||!e.style)return;var s,o,u,a=v.camelCase(n),f=e.style;n=v.cssProps[a]||(v.cssProps[a]=Qt(f,a)),u=v.cssHooks[n]||v.cssHooks[a];if(r===t)return u&&"get"in u&&(s=u.get(e,!1,i))!==t?s:f[n];o=typeof r,o==="string"&&(s=zt.exec(r))&&(r=(s[1]+1)*s[2]+parseFloat(v.css(e,n)),o="number");if(r==null||o==="number"&&isNaN(r))return;o==="number"&&!v.cssNumber[a]&&(r+="px");if(!u||!("set"in u)||(r=u.set(e,r,i))!==t)try{f[n]=r}catch(l){}},css:function(e,n,r,i){var s,o,u,a=v.camelCase(n);return n=v.cssProps[a]||(v.cssProps[a]=Qt(e.style,a)),u=v.cssHooks[n]||v.cssHooks[a],u&&"get"in u&&(s=u.get(e,!0,i)),s===t&&(s=Dt(e,n)),s==="normal"&&n in Vt&&(s=Vt[n]),r||i!==t?(o=parseFloat(s),r||v.isNumeric(o)?o||0:s):s},swap:function(e,t,n){var r,i,s={};for(i in t)s[i]=e.style[i],e.style[i]=t[i];r=n.call(e);for(i in t)e.style[i]=s[i];return r}}),e.getComputedStyle?Dt=function(t,n){var r,i,s,o,u=e.getComputedStyle(t,null),a=t.style;return u&&(r=u.getPropertyValue(n)||u[n],r===""&&!v.contains(t.ownerDocument,t)&&(r=v.style(t,n)),Ut.test(r)&&qt.test(n)&&(i=a.width,s=a.minWidth,o=a.maxWidth,a.minWidth=a.maxWidth=a.width=r,r=u.width,a.width=i,a.minWidth=s,a.maxWidth=o)),r}:i.documentElement.currentStyle&&(Dt=function(e,t){var n,r,i=e.currentStyle&&e.currentStyle[t],s=e.style;return i==null&&s&&s[t]&&(i=s[t]),Ut.test(i)&&!Ft.test(t)&&(n=s.left,r=e.runtimeStyle&&e.runtimeStyle.left,r&&(e.runtimeStyle.left=e.currentStyle.left),s.left=t==="fontSize"?"1em":i,i=s.pixelLeft+"px",s.left=n,r&&(e.runtimeStyle.left=r)),i===""?"auto":i}),v.each(["height","width"],function(e,t){v.cssHooks[t]={get:function(e,n,r){if(n)return e.offsetWidth===0&&It.test(Dt(e,"display"))?v.swap(e,Xt,function(){return tn(e,t,r)}):tn(e,t,r)},set:function(e,n,r){return Zt(e,n,r?en(e,t,r,v.support.boxSizing&&v.css(e,"boxSizing")==="border-box"):0)}}}),v.support.opacity||(v.cssHooks.opacity={get:function(e,t){return jt.test((t&&e.currentStyle?e.currentStyle.filter:e.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":t?"1":""},set:function(e,t){var n=e.style,r=e.currentStyle,i=v.isNumeric(t)?"alpha(opacity="+t*100+")":"",s=r&&r.filter||n.filter||"";n.zoom=1;if(t>=1&&v.trim(s.replace(Bt,""))===""&&n.removeAttribute){n.removeAttribute("filter");if(r&&!r.filter)return}n.filter=Bt.test(s)?s.replace(Bt,i):s+" "+i}}),v(function(){v.support.reliableMarginRight||(v.cssHooks.marginRight={get:function(e,t){return v.swap(e,{display:"inline-block"},function(){if(t)return Dt(e,"marginRight")})}}),!v.support.pixelPosition&&v.fn.position&&v.each(["top","left"],function(e,t){v.cssHooks[t]={get:function(e,n){if(n){var r=Dt(e,t);return Ut.test(r)?v(e).position()[t]+"px":r}}}})}),v.expr&&v.expr.filters&&(v.expr.filters.hidden=function(e){return e.offsetWidth===0&&e.offsetHeight===0||!v.support.reliableHiddenOffsets&&(e.style&&e.style.display||Dt(e,"display"))==="none"},v.expr.filters.visible=function(e){return!v.expr.filters.hidden(e)}),v.each({margin:"",padding:"",border:"Width"},function(e,t){v.cssHooks[e+t]={expand:function(n){var r,i=typeof n=="string"?n.split(" "):[n],s={};for(r=0;r<4;r++)s[e+$t[r]+t]=i[r]||i[r-2]||i[0];return s}},qt.test(e)||(v.cssHooks[e+t].set=Zt)});var rn=/%20/g,sn=/\[\]$/,on=/\r?\n/g,un=/^(?:color|date|datetime|datetime-local|email|hidden|month|number|password|range|search|tel|text|time|url|week)$/i,an=/^(?:select|textarea)/i;v.fn.extend({serialize:function(){return v.param(this.serializeArray())},serializeArray:function(){return this.map(function(){return this.elements?v.makeArray(this.elements):this}).filter(function(){return this.name&&!this.disabled&&(this.checked||an.test(this.nodeName)||un.test(this.type))}).map(function(e,t){var n=v(this).val();return n==null?null:v.isArray(n)?v.map(n,function(e,n){return{name:t.name,value:e.replace(on,"\r\n")}}):{name:t.name,value:n.replace(on,"\r\n")}}).get()}}),v.param=function(e,n){var r,i=[],s=function(e,t){t=v.isFunction(t)?t():t==null?"":t,i[i.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};n===t&&(n=v.ajaxSettings&&v.ajaxSettings.traditional);if(v.isArray(e)||e.jquery&&!v.isPlainObject(e))v.each(e,function(){s(this.name,this.value)});else for(r in e)fn(r,e[r],n,s);return i.join("&").replace(rn,"+")};var ln,cn,hn=/#.*$/,pn=/^(.*?):[ \t]*([^\r\n]*)\r?$/mg,dn=/^(?:about|app|app\-storage|.+\-extension|file|res|widget):$/,vn=/^(?:GET|HEAD)$/,mn=/^\/\//,gn=/\?/,yn=/<script\b[^<]*(?:(?!<\/script>)<[^<]*)*<\/script>/gi,bn=/([?&])_=[^&]*/,wn=/^([\w\+\.\-]+:)(?:\/\/([^\/?#:]*)(?::(\d+)|)|)/,En=v.fn.load,Sn={},xn={},Tn=["*/"]+["*"];try{cn=s.href}catch(Nn){cn=i.createElement("a"),cn.href="",cn=cn.href}ln=wn.exec(cn.toLowerCase())||[],v.fn.load=function(e,n,r){if(typeof e!="string"&&En)return En.apply(this,arguments);if(!this.length)return this;var i,s,o,u=this,a=e.indexOf(" ");return a>=0&&(i=e.slice(a,e.length),e=e.slice(0,a)),v.isFunction(n)?(r=n,n=t):n&&typeof n=="object"&&(s="POST"),v.ajax({url:e,type:s,dataType:"html",data:n,complete:function(e,t){r&&u.each(r,o||[e.responseText,t,e])}}).done(function(e){o=arguments,u.html(i?v("<div>").append(e.replace(yn,"")).find(i):e)}),this},v.each("ajaxStart ajaxStop ajaxComplete ajaxError ajaxSuccess ajaxSend".split(" "),function(e,t){v.fn[t]=function(e){return this.on(t,e)}}),v.each(["get","post"],function(e,n){v[n]=function(e,r,i,s){return v.isFunction(r)&&(s=s||i,i=r,r=t),v.ajax({type:n,url:e,data:r,success:i,dataType:s})}}),v.extend({getScript:function(e,n){return v.get(e,t,n,"script")},getJSON:function(e,t,n){return v.get(e,t,n,"json")},ajaxSetup:function(e,t){return t?Ln(e,v.ajaxSettings):(t=e,e=v.ajaxSettings),Ln(e,t),e},ajaxSettings:{url:cn,isLocal:dn.test(ln[1]),global:!0,type:"GET",contentType:"application/x-www-form-urlencoded; charset=UTF-8",processData:!0,async:!0,accepts:{xml:"application/xml, text/xml",html:"text/html",text:"text/plain",json:"application/json, text/javascript","*":Tn},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText"},converters:{"* text":e.String,"text html":!0,"text json":v.parseJSON,"text xml":v.parseXML},flatOptions:{context:!0,url:!0}},ajaxPrefilter:Cn(Sn),ajaxTransport:Cn(xn),ajax:function(e,n){function T(e,n,s,a){var l,y,b,w,S,T=n;if(E===2)return;E=2,u&&clearTimeout(u),o=t,i=a||"",x.readyState=e>0?4:0,s&&(w=An(c,x,s));if(e>=200&&e<300||e===304)c.ifModified&&(S=x.getResponseHeader("Last-Modified"),S&&(v.lastModified[r]=S),S=x.getResponseHeader("Etag"),S&&(v.etag[r]=S)),e===304?(T="notmodified",l=!0):(l=On(c,w),T=l.state,y=l.data,b=l.error,l=!b);else{b=T;if(!T||e)T="error",e<0&&(e=0)}x.status=e,x.statusText=(n||T)+"",l?d.resolveWith(h,[y,T,x]):d.rejectWith(h,[x,T,b]),x.statusCode(g),g=t,f&&p.trigger("ajax"+(l?"Success":"Error"),[x,c,l?y:b]),m.fireWith(h,[x,T]),f&&(p.trigger("ajaxComplete",[x,c]),--v.active||v.event.trigger("ajaxStop"))}typeof e=="object"&&(n=e,e=t),n=n||{};var r,i,s,o,u,a,f,l,c=v.ajaxSetup({},n),h=c.context||c,p=h!==c&&(h.nodeType||h instanceof v)?v(h):v.event,d=v.Deferred(),m=v.Callbacks("once memory"),g=c.statusCode||{},b={},w={},E=0,S="canceled",x={readyState:0,setRequestHeader:function(e,t){if(!E){var n=e.toLowerCase();e=w[n]=w[n]||e,b[e]=t}return this},getAllResponseHeaders:function(){return E===2?i:null},getResponseHeader:function(e){var n;if(E===2){if(!s){s={};while(n=pn.exec(i))s[n[1].toLowerCase()]=n[2]}n=s[e.toLowerCase()]}return n===t?null:n},overrideMimeType:function(e){return E||(c.mimeType=e),this},abort:function(e){return e=e||S,o&&o.abort(e),T(0,e),this}};d.promise(x),x.success=x.done,x.error=x.fail,x.complete=m.add,x.statusCode=function(e){if(e){var t;if(E<2)for(t in e)g[t]=[g[t],e[t]];else t=e[x.status],x.always(t)}return this},c.url=((e||c.url)+"").replace(hn,"").replace(mn,ln[1]+"//"),c.dataTypes=v.trim(c.dataType||"*").toLowerCase().split(y),c.crossDomain==null&&(a=wn.exec(c.url.toLowerCase()),c.crossDomain=!(!a||a[1]===ln[1]&&a[2]===ln[2]&&(a[3]||(a[1]==="http:"?80:443))==(ln[3]||(ln[1]==="http:"?80:443)))),c.data&&c.processData&&typeof c.data!="string"&&(c.data=v.param(c.data,c.traditional)),kn(Sn,c,n,x);if(E===2)return x;f=c.global,c.type=c.type.toUpperCase(),c.hasContent=!vn.test(c.type),f&&v.active++===0&&v.event.trigger("ajaxStart");if(!c.hasContent){c.data&&(c.url+=(gn.test(c.url)?"&":"?")+c.data,delete c.data),r=c.url;if(c.cache===!1){var N=v.now(),C=c.url.replace(bn,"$1_="+N);c.url=C+(C===c.url?(gn.test(c.url)?"&":"?")+"_="+N:"")}}(c.data&&c.hasContent&&c.contentType!==!1||n.contentType)&&x.setRequestHeader("Content-Type",c.contentType),c.ifModified&&(r=r||c.url,v.lastModified[r]&&x.setRequestHeader("If-Modified-Since",v.lastModified[r]),v.etag[r]&&x.setRequestHeader("If-None-Match",v.etag[r])),x.setRequestHeader("Accept",c.dataTypes[0]&&c.accepts[c.dataTypes[0]]?c.accepts[c.dataTypes[0]]+(c.dataTypes[0]!=="*"?", "+Tn+"; q=0.01":""):c.accepts["*"]);for(l in c.headers)x.setRequestHeader(l,c.headers[l]);if(!c.beforeSend||c.beforeSend.call(h,x,c)!==!1&&E!==2){S="abort";for(l in{success:1,error:1,complete:1})x[l](c[l]);o=kn(xn,c,n,x);if(!o)T(-1,"No Transport");else{x.readyState=1,f&&p.trigger("ajaxSend",[x,c]),c.async&&c.timeout>0&&(u=setTimeout(function(){x.abort("timeout")},c.timeout));try{E=1,o.send(b,T)}catch(k){if(!(E<2))throw k;T(-1,k)}}return x}return x.abort()},active:0,lastModified:{},etag:{}});var Mn=[],_n=/\?/,Dn=/(=)\?(?=&|$)|\?\?/,Pn=v.now();v.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=Mn.pop()||v.expando+"_"+Pn++;return this[e]=!0,e}}),v.ajaxPrefilter("json jsonp",function(n,r,i){var s,o,u,a=n.data,f=n.url,l=n.jsonp!==!1,c=l&&Dn.test(f),h=l&&!c&&typeof a=="string"&&!(n.contentType||"").indexOf("application/x-www-form-urlencoded")&&Dn.test(a);if(n.dataTypes[0]==="jsonp"||c||h)return s=n.jsonpCallback=v.isFunction(n.jsonpCallback)?n.jsonpCallback():n.jsonpCallback,o=e[s],c?n.url=f.replace(Dn,"$1"+s):h?n.data=a.replace(Dn,"$1"+s):l&&(n.url+=(_n.test(f)?"&":"?")+n.jsonp+"="+s),n.converters["script json"]=function(){return u||v.error(s+" was not called"),u[0]},n.dataTypes[0]="json",e[s]=function(){u=arguments},i.always(function(){e[s]=o,n[s]&&(n.jsonpCallback=r.jsonpCallback,Mn.push(s)),u&&v.isFunction(o)&&o(u[0]),u=o=t}),"script"}),v.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/javascript|ecmascript/},converters:{"text script":function(e){return v.globalEval(e),e}}}),v.ajaxPrefilter("script",function(e){e.cache===t&&(e.cache=!1),e.crossDomain&&(e.type="GET",e.global=!1)}),v.ajaxTransport("script",function(e){if(e.crossDomain){var n,r=i.head||i.getElementsByTagName("head")[0]||i.documentElement;return{send:function(s,o){n=i.createElement("script"),n.async="async",e.scriptCharset&&(n.charset=e.scriptCharset),n.src=e.url,n.onload=n.onreadystatechange=function(e,i){if(i||!n.readyState||/loaded|complete/.test(n.readyState))n.onload=n.onreadystatechange=null,r&&n.parentNode&&r.removeChild(n),n=t,i||o(200,"success")},r.insertBefore(n,r.firstChild)},abort:function(){n&&n.onload(0,1)}}}});var Hn,Bn=e.ActiveXObject?function(){for(var e in Hn)Hn[e](0,1)}:!1,jn=0;v.ajaxSettings.xhr=e.ActiveXObject?function(){return!this.isLocal&&Fn()||In()}:Fn,function(e){v.extend(v.support,{ajax:!!e,cors:!!e&&"withCredentials"in e})}(v.ajaxSettings.xhr()),v.support.ajax&&v.ajaxTransport(function(n){if(!n.crossDomain||v.support.cors){var r;return{send:function(i,s){var o,u,a=n.xhr();n.username?a.open(n.type,n.url,n.async,n.username,n.password):a.open(n.type,n.url,n.async);if(n.xhrFields)for(u in n.xhrFields)a[u]=n.xhrFields[u];n.mimeType&&a.overrideMimeType&&a.overrideMimeType(n.mimeType),!n.crossDomain&&!i["X-Requested-With"]&&(i["X-Requested-With"]="XMLHttpRequest");try{for(u in i)a.setRequestHeader(u,i[u])}catch(f){}a.send(n.hasContent&&n.data||null),r=function(e,i){var u,f,l,c,h;try{if(r&&(i||a.readyState===4)){r=t,o&&(a.onreadystatechange=v.noop,Bn&&delete Hn[o]);if(i)a.readyState!==4&&a.abort();else{u=a.status,l=a.getAllResponseHeaders(),c={},h=a.responseXML,h&&h.documentElement&&(c.xml=h);try{c.text=a.responseText}catch(p){}try{f=a.statusText}catch(p){f=""}!u&&n.isLocal&&!n.crossDomain?u=c.text?200:404:u===1223&&(u=204)}}}catch(d){i||s(-1,d)}c&&s(u,f,c,l)},n.async?a.readyState===4?setTimeout(r,0):(o=++jn,Bn&&(Hn||(Hn={},v(e).unload(Bn)),Hn[o]=r),a.onreadystatechange=r):r()},abort:function(){r&&r(0,1)}}}});var qn,Rn,Un=/^(?:toggle|show|hide)$/,zn=new RegExp("^(?:([-+])=|)("+m+")([a-z%]*)$","i"),Wn=/queueHooks$/,Xn=[Gn],Vn={"*":[function(e,t){var n,r,i=this.createTween(e,t),s=zn.exec(t),o=i.cur(),u=+o||0,a=1,f=20;if(s){n=+s[2],r=s[3]||(v.cssNumber[e]?"":"px");if(r!=="px"&&u){u=v.css(i.elem,e,!0)||n||1;do a=a||".5",u/=a,v.style(i.elem,e,u+r);while(a!==(a=i.cur()/o)&&a!==1&&--f)}i.unit=r,i.start=u,i.end=s[1]?u+(s[1]+1)*n:n}return i}]};v.Animation=v.extend(Kn,{tweener:function(e,t){v.isFunction(e)?(t=e,e=["*"]):e=e.split(" ");var n,r=0,i=e.length;for(;r<i;r++)n=e[r],Vn[n]=Vn[n]||[],Vn[n].unshift(t)},prefilter:function(e,t){t?Xn.unshift(e):Xn.push(e)}}),v.Tween=Yn,Yn.prototype={constructor:Yn,init:function(e,t,n,r,i,s){this.elem=e,this.prop=n,this.easing=i||"swing",this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=s||(v.cssNumber[n]?"":"px")},cur:function(){var e=Yn.propHooks[this.prop];return e&&e.get?e.get(this):Yn.propHooks._default.get(this)},run:function(e){var t,n=Yn.propHooks[this.prop];return this.options.duration?this.pos=t=v.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):this.pos=t=e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):Yn.propHooks._default.set(this),this}},Yn.prototype.init.prototype=Yn.prototype,Yn.propHooks={_default:{get:function(e){var t;return e.elem[e.prop]==null||!!e.elem.style&&e.elem.style[e.prop]!=null?(t=v.css(e.elem,e.prop,!1,""),!t||t==="auto"?0:t):e.elem[e.prop]},set:function(e){v.fx.step[e.prop]?v.fx.step[e.prop](e):e.elem.style&&(e.elem.style[v.cssProps[e.prop]]!=null||v.cssHooks[e.prop])?v.style(e.elem,e.prop,e.now+e.unit):e.elem[e.prop]=e.now}}},Yn.propHooks.scrollTop=Yn.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},v.each(["toggle","show","hide"],function(e,t){var n=v.fn[t];v.fn[t]=function(r,i,s){return r==null||typeof r=="boolean"||!e&&v.isFunction(r)&&v.isFunction(i)?n.apply(this,arguments):this.animate(Zn(t,!0),r,i,s)}}),v.fn.extend({fadeTo:function(e,t,n,r){return this.filter(Gt).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=v.isEmptyObject(e),s=v.speed(t,n,r),o=function(){var t=Kn(this,v.extend({},e),s);i&&t.stop(!0)};return i||s.queue===!1?this.each(o):this.queue(s.queue,o)},stop:function(e,n,r){var i=function(e){var t=e.stop;delete e.stop,t(r)};return typeof e!="string"&&(r=n,n=e,e=t),n&&e!==!1&&this.queue(e||"fx",[]),this.each(function(){var t=!0,n=e!=null&&e+"queueHooks",s=v.timers,o=v._data(this);if(n)o[n]&&o[n].stop&&i(o[n]);else for(n in o)o[n]&&o[n].stop&&Wn.test(n)&&i(o[n]);for(n=s.length;n--;)s[n].elem===this&&(e==null||s[n].queue===e)&&(s[n].anim.stop(r),t=!1,s.splice(n,1));(t||!r)&&v.dequeue(this,e)})}}),v.each({slideDown:Zn("show"),slideUp:Zn("hide"),slideToggle:Zn("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){v.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),v.speed=function(e,t,n){var r=e&&typeof e=="object"?v.extend({},e):{complete:n||!n&&t||v.isFunction(e)&&e,duration:e,easing:n&&t||t&&!v.isFunction(t)&&t};r.duration=v.fx.off?0:typeof r.duration=="number"?r.duration:r.duration in v.fx.speeds?v.fx.speeds[r.duration]:v.fx.speeds._default;if(r.queue==null||r.queue===!0)r.queue="fx";return r.old=r.complete,r.complete=function(){v.isFunction(r.old)&&r.old.call(this),r.queue&&v.dequeue(this,r.queue)},r},v.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2}},v.timers=[],v.fx=Yn.prototype.init,v.fx.tick=function(){var e,n=v.timers,r=0;qn=v.now();for(;r<n.length;r++)e=n[r],!e()&&n[r]===e&&n.splice(r--,1);n.length||v.fx.stop(),qn=t},v.fx.timer=function(e){e()&&v.timers.push(e)&&!Rn&&(Rn=setInterval(v.fx.tick,v.fx.interval))},v.fx.interval=13,v.fx.stop=function(){clearInterval(Rn),Rn=null},v.fx.speeds={slow:600,fast:200,_default:400},v.fx.step={},v.expr&&v.expr.filters&&(v.expr.filters.animated=function(e){return v.grep(v.timers,function(t){return e===t.elem}).length});var er=/^(?:body|html)$/i;v.fn.offset=function(e){if(arguments.length)return e===t?this:this.each(function(t){v.offset.setOffset(this,e,t)});var n,r,i,s,o,u,a,f={top:0,left:0},l=this[0],c=l&&l.ownerDocument;if(!c)return;return(r=c.body)===l?v.offset.bodyOffset(l):(n=c.documentElement,v.contains(n,l)?(typeof l.getBoundingClientRect!="undefined"&&(f=l.getBoundingClientRect()),i=tr(c),s=n.clientTop||r.clientTop||0,o=n.clientLeft||r.clientLeft||0,u=i.pageYOffset||n.scrollTop,a=i.pageXOffset||n.scrollLeft,{top:f.top+u-s,left:f.left+a-o}):f)},v.offset={bodyOffset:function(e){var t=e.offsetTop,n=e.offsetLeft;return v.support.doesNotIncludeMarginInBodyOffset&&(t+=parseFloat(v.css(e,"marginTop"))||0,n+=parseFloat(v.css(e,"marginLeft"))||0),{top:t,left:n}},setOffset:function(e,t,n){var r=v.css(e,"position");r==="static"&&(e.style.position="relative");var i=v(e),s=i.offset(),o=v.css(e,"top"),u=v.css(e,"left"),a=(r==="absolute"||r==="fixed")&&v.inArray("auto",[o,u])>-1,f={},l={},c,h;a?(l=i.position(),c=l.top,h=l.left):(c=parseFloat(o)||0,h=parseFloat(u)||0),v.isFunction(t)&&(t=t.call(e,n,s)),t.top!=null&&(f.top=t.top-s.top+c),t.left!=null&&(f.left=t.left-s.left+h),"using"in t?t.using.call(e,f):i.css(f)}},v.fn.extend({position:function(){if(!this[0])return;var e=this[0],t=this.offsetParent(),n=this.offset(),r=er.test(t[0].nodeName)?{top:0,left:0}:t.offset();return n.top-=parseFloat(v.css(e,"marginTop"))||0,n.left-=parseFloat(v.css(e,"marginLeft"))||0,r.top+=parseFloat(v.css(t[0],"borderTopWidth"))||0,r.left+=parseFloat(v.css(t[0],"borderLeftWidth"))||0,{top:n.top-r.top,left:n.left-r.left}},offsetParent:function(){return this.map(function(){var e=this.offsetParent||i.body;while(e&&!er.test(e.nodeName)&&v.css(e,"position")==="static")e=e.offsetParent;return e||i.body})}}),v.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(e,n){var r=/Y/.test(n);v.fn[e]=function(i){return v.access(this,function(e,i,s){var o=tr(e);if(s===t)return o?n in o?o[n]:o.document.documentElement[i]:e[i];o?o.scrollTo(r?v(o).scrollLeft():s,r?s:v(o).scrollTop()):e[i]=s},e,i,arguments.length,null)}}),v.each({Height:"height",Width:"width"},function(e,n){v.each({padding:"inner"+e,content:n,"":"outer"+e},function(r,i){v.fn[i]=function(i,s){var o=arguments.length&&(r||typeof i!="boolean"),u=r||(i===!0||s===!0?"margin":"border");return v.access(this,function(n,r,i){var s;return v.isWindow(n)?n.document.documentElement["client"+e]:n.nodeType===9?(s=n.documentElement,Math.max(n.body["scroll"+e],s["scroll"+e],n.body["offset"+e],s["offset"+e],s["client"+e])):i===t?v.css(n,r,i,u):v.style(n,r,i,u)},n,o?i:t,o,null)}})}),e.jQuery=e.$=v,typeof define=="function"&&define.amd&&define.amd.jQuery&&define("jquery",[],function(){return v})})(window);
